Twisted Riemann bilinear relations and Feynman integrals

Using the framework of twisted cohomology, we study twisted Riemann bilinear relations (TRBRs) satisfied by multi-loop Feynman integrals and their cuts in dimensional regularisation. After showing how to associate to a given family of Feynman integrals a period matrix whose entries are cuts, we investigate the TRBRs satisfied by this period matrix, its dual and the intersection matrices for twisted cycles and co-cycles. For maximal cuts, the non-relative framework is applicable, and the period matrix and its dual are related in a simple manner. We then find that the TRBRs give rise to quadratic relations that generalise quadratic relations that have previously appeared in the literature. However, we find that the TRBRs do not allow us to obtain quadratic relations for non-maximal cuts or completely uncut Feynman integrals. This can be traced back to the fact that the TRBRs are not quadratic in the period matrix, but separately linear in the period matrix and its dual, and the two are not simply related in the case of a relative cohomology theory, which is required for non-maximal cuts.

==> anc/ancillary_file.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    139529,       3547]
NotebookOptionsPosition[    133733,       3442]
NotebookOutlinePosition[    134165,       3459]
CellTagsIndexPosition[    134122,       3456]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Analytic continuation of F1", "Section",
 CellChangeTimes->{{3.914929536463179*^9, 
  3.9149295450691557`*^9}},ExpressionUUID->"cb827588-0a5f-4f36-a041-\
eb2020777537"],

Cell[CellGroupData[{

Cell["Used Functions", "Subsection",
 CellChangeTimes->{{3.9302755666327057`*^9, 
  3.930275568775456*^9}},ExpressionUUID->"8c8d4bf2-4129-4bbb-97a4-\
ad1871daea5f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"ususaly", " ", "acc"}], "=", 
   RowBox[{"20", " ", "is", " ", "a", " ", "good", " ", "parameter"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.930275577563313*^9, 3.930275587771696*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e6a75ed6-990a-494d-88c9-efdbadec9609"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F1Fast", "[", 
    RowBox[{
    "\[Alpha]_", ",", "\[Beta]_", ",", "\[Beta]2_", ",", "\[Gamma]_", ",", 
     "y1_", ",", "y2_", ",", "acc_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{"\[Alpha]", ",", 
          RowBox[{"m", "+", "n"}]}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{"\[Beta]", ",", "m"}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{"\[Beta]2", ",", "n"}], "]"}], 
        RowBox[{"y1", "^", "m"}], " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"y2", "^", "n"}], "/", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{"\[Gamma]", ",", 
             RowBox[{"m", "+", "n"}]}], "]"}]}], "/", 
          RowBox[{"Factorial", "[", "m", "]"}]}], "/", 
         RowBox[{"Factorial", "[", "n", "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", "acc"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "acc"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Gfunc", "[", 
    RowBox[{
    "\[Alpha]_", ",", "\[Beta]_", ",", "\[Beta]2_", ",", "\[Gamma]_", ",", 
     "y1_", ",", "y2_", ",", "acc_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"\[Alpha]", "+", 
         RowBox[{"(", 
          RowBox[{"n", "-", "k"}], ")"}]}], "]"}], "/", 
       RowBox[{"Gamma", "[", "\[Alpha]", "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"\[Beta]", "+", "k"}], "]"}], "/", 
       RowBox[{"Gamma", "[", "\[Beta]", "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"\[Beta]2", "+", "n"}], "]"}], "/", 
       RowBox[{"Gamma", "[", "\[Beta]2", "]"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Gamma", "[", "\[Gamma]", "]"}], "/", 
         RowBox[{"Gamma", "[", 
          RowBox[{"\[Gamma]", "+", 
           RowBox[{"(", 
            RowBox[{"n", "-", "k"}], ")"}]}], "]"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"k", "!"}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"n", "!"}], ")"}]}], 
      RowBox[{"y1", "^", "k"}], " ", 
      RowBox[{"y2", "^", "n"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "acc"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "acc"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F1yb", "[", 
    RowBox[{
    "a_", ",", "b_", ",", "bs_", ",", "c_", ",", "x_", ",", "y_", ",", 
     "acc_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Pochhammer", "[", 
       RowBox[{"a", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"Pochhammer", "[", 
        RowBox[{"b", ",", "m"}], "]"}], "/", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{"c", ",", "m"}], "]"}]}], 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{"bs", ",", 
        RowBox[{"a", "+", "m"}], ",", 
        RowBox[{"c", "+", "m"}], ",", "y"}], "]"}], 
      RowBox[{
       RowBox[{"x", "^", "m"}], "/", 
       RowBox[{"Factorial", "[", "m", "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "acc"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{
  3.916475509039659*^9, {3.9302755128807287`*^9, 3.93027552000362*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"1b3e7adc-9d0e-4617-afa9-857a51433965"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"U0F1", "[", 
    RowBox[{
    "\[Alpha]_", ",", "\[Beta]_", ",", "\[Beta]2_", ",", "\[Gamma]_", ",", 
     "y1_", ",", "y2_", ",", "acc_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "y1"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"-", "\[Beta]"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "y2"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"-", "\[Beta]2"}], ")"}]}], "  ", 
    RowBox[{"AppellF1", "[", 
     RowBox[{
      RowBox[{"1", "-", "\[Gamma]", "+", "\[Beta]", "+", "\[Beta]2"}], ",", 
      " ", "\[Beta]", ",", "\[Beta]2", ",", " ", 
      RowBox[{"1", "-", "\[Alpha]", "+", "\[Beta]", "+", "\[Beta]2"}], ",", 
      " ", 
      RowBox[{"1", "/", "y1"}], ",", " ", 
      RowBox[{"1", "/", "y2"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"U1F1", "[", 
    RowBox[{
    "\[Alpha]_", ",", "\[Beta]_", ",", "\[Beta]2_", ",", "\[Gamma]_", ",", 
     "y1_", ",", "y2_", ",", "acc_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "y1"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"-", "\[Beta]"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "y2"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"\[Beta]", "-", "\[Alpha]"}], ")"}]}], " ", 
    RowBox[{"Gfunc", "[", 
     RowBox[{
      RowBox[{"\[Alpha]", "-", "\[Beta]"}], ",", " ", "\[Beta]", ",", " ", 
      RowBox[{"1", "-", "\[Gamma]", "+", "\[Alpha]"}], ",", " ", 
      RowBox[{"1", "+", "\[Alpha]", "-", "\[Beta]", "-", "\[Beta]2"}], ",", 
      " ", 
      RowBox[{"y2", "/", "y1"}], ",", " ", 
      RowBox[{"1", "/", "y2"}], ",", "acc"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"U2F1", "[", 
    RowBox[{
    "\[Alpha]_", ",", "\[Beta]_", ",", "\[Beta]2_", ",", "\[Gamma]_", ",", 
     "y1_", ",", "y2_", ",", "acc_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "y1"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"-", "\[Alpha]"}], ")"}]}], " ", 
    RowBox[{"F1Fast", "[", 
     RowBox[{"\[Alpha]", ",", " ", 
      RowBox[{"1", "-", "\[Gamma]", "+", "\[Alpha]"}], ",", " ", "\[Beta]2", 
      ",", " ", 
      RowBox[{"1", "+", "\[Alpha]", "-", "\[Beta]"}], ",", " ", 
      RowBox[{"1", "/", "y1"}], ",", " ", 
      RowBox[{"y2", "/", "y1"}], ",", "acc"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.894622874087243*^9, 3.894623060981398*^9}, {
  3.894623094917985*^9, 3.894623096277911*^9}, {3.894630891126279*^9, 
  3.894630891593418*^9}, {3.894631007722118*^9, 3.894631010947797*^9}, {
  3.894631045006464*^9, 3.89463104832423*^9}, {3.894631109375809*^9, 
  3.894631123177656*^9}, {3.894634165412356*^9, 3.894634188984394*^9}, {
  3.914929860677597*^9, 3.914929889905673*^9}, {3.9162147287161*^9, 
  3.916214738491116*^9}, {3.916227048292621*^9, 3.9162270841472588`*^9}, {
  3.916227114677202*^9, 3.9162271213018*^9}, {3.916282394205604*^9, 
  3.916282414406454*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"f78810ce-9c67-482a-adc1-45afe9588ffc"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"B0F1", "[", 
      RowBox[{
      "\[Alpha]_", ",", "\[Beta]_", ",", "\[Beta]2_", ",", "\[Gamma]_", ",", 
       "y1_", ",", "y2_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Gamma", "[", "\[Gamma]", "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"\[Alpha]", "-", "\[Beta]", "-", "\[Beta]2"}], "]"}], "/", 
        RowBox[{"Gamma", "[", "\[Alpha]", "]"}]}], "/", 
       RowBox[{"Gamma", "[", 
        RowBox[{"\[Gamma]", "-", "\[Beta]", "-", "\[Beta]2"}], "]"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"B1F1", "[", 
      RowBox[{
      "\[Alpha]_", ",", "\[Beta]_", ",", "\[Beta]2_", ",", "\[Gamma]_", ",", 
       "y1_", ",", "y2_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Gamma", "[", "\[Gamma]", "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"\[Alpha]", "-", "\[Beta]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"\[Beta]", "+", "\[Beta]2", "-", "\[Alpha]"}], "]"}], "/", 
         RowBox[{"Gamma", "[", "\[Beta]2", "]"}]}], "/", 
        RowBox[{"Gamma", "[", "\[Alpha]", "]"}]}], "/", 
       RowBox[{"Gamma", "[", 
        RowBox[{"\[Gamma]", "-", "\[Alpha]"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"B2F1", "[", 
      RowBox[{
      "\[Alpha]_", ",", "\[Beta]_", ",", "\[Beta]2_", ",", "\[Gamma]_", ",", 
       "y1_", ",", "y2_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Gamma", "[", "\[Gamma]", "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"\[Beta]", "-", "\[Alpha]"}], "]"}], "/", 
        RowBox[{"Gamma", "[", "\[Beta]", "]"}]}], "/", 
       RowBox[{"Gamma", "[", 
        RowBox[{"\[Gamma]", "-", "\[Alpha]"}], "]"}]}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.894622745488997*^9, 3.8946228643176003`*^9}, 
   3.894633647753929*^9, 3.89463463239545*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"ac41286b-de7f-4af2-973e-fdb6258976c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F1con1", "[", 
    RowBox[{
    "\[Alpha]_", ",", "\[Beta]_", ",", "\[Beta]2_", ",", "\[Gamma]_", ",", 
     "y1_", ",", "y2_", ",", "acc_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"B0F1", "[", 
      RowBox[{
      "\[Alpha]", ",", "\[Beta]", ",", "\[Beta]2", ",", "\[Gamma]", ",", "y1",
        ",", "y2"}], "]"}], " ", 
     RowBox[{"U0F1", "[", 
      RowBox[{
      "\[Alpha]", ",", "\[Beta]", ",", "\[Beta]2", ",", "\[Gamma]", ",", "y1",
        ",", "y2", ",", "acc"}], "]"}]}], "+", " ", 
    RowBox[{
     RowBox[{"B1F1", "[", 
      RowBox[{
      "\[Alpha]", ",", "\[Beta]", ",", "\[Beta]2", ",", "\[Gamma]", ",", "y1",
        ",", "y2"}], "]"}], 
     RowBox[{"U1F1", "[", 
      RowBox[{
      "\[Alpha]", ",", "\[Beta]", ",", "\[Beta]2", ",", "\[Gamma]", ",", "y1",
        ",", "y2", ",", "acc"}], "]"}]}], "+", " ", 
    RowBox[{
     RowBox[{"B2F1", "[", 
      RowBox[{
      "\[Alpha]", ",", "\[Beta]", ",", "\[Beta]2", ",", "\[Gamma]", ",", "y1",
        ",", "y2"}], "]"}], " ", 
     RowBox[{"U2F1", "[", 
      RowBox[{
      "\[Alpha]", ",", "\[Beta]", ",", "\[Beta]2", ",", "\[Gamma]", ",", "y1",
        ",", "y2", ",", "acc"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.894621812326992*^9, 3.894621818095924*^9}, {
   3.894622684031082*^9, 3.894622736361714*^9}, 3.894633633315711*^9, 
   3.916200488608545*^9, {3.9162271322662067`*^9, 3.916227171566359*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"48b5c553-ebbc-482a-9b9b-300ace0a3c75"]
}, Closed]],

Cell[CellGroupData[{

Cell["Continuation", "Subsection",
 CellChangeTimes->{{3.9162817997635307`*^9, 3.916281804045347*^9}, 
   3.916282144350037*^9, {3.930275606247208*^9, 
   3.930275609268489*^9}},ExpressionUUID->"be197445-0704-4f4f-a24f-\
b6a597b783a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F1Conalt", "[", 
   RowBox[{
   "\[Alpha]_", ",", "\[Beta]_", ",", "\[Beta]2_", ",", "\[Gamma]_", ",", 
    "y1_", ",", "y2_", ",", "acc_", ",", "der_"}], "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "ancon", ",", "yorder", ",", "border", ",", "y1n", ",", "y2n", ",", 
      "\[Beta]n", ",", "\[Beta]2n", ",", "a"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "wenn", " ", "einer", " ", "der", " ", "Parameter", " ", "0", " ", 
      "sollten", " ", "wir", " ", "direkt", " ", "2", "f1", " ", "nehmen"}], 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[Beta]", "\[Equal]", "0"}], ",", 
       RowBox[{"ancon", "=", 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]2", ",", "\[Gamma]", ",", "y2"}], 
         "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[Beta]2", "\[Equal]", "0"}], ",", 
       RowBox[{"ancon", "=", 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "y1"}], 
         "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[Gamma]", "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"ancon", "=", "\"\<invalid\>\""}], ";", 
        RowBox[{"Print", "[", "\"\<Please choose \[Gamma]!=0\>\"", "]"}]}]}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "y1", "]"}], "\[Equal]", " ", "1"}], " ", "&&",
           " ", 
          RowBox[{
           RowBox[{"Abs", "[", "y2", "]"}], ">", "1"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "y2", "]"}], "\[Equal]", " ", "1"}], " ", "&&",
           " ", 
          RowBox[{
           RowBox[{"Abs", "[", "y1", "]"}], ">", "1"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"ancon", "=", "\"\<invalid\>\""}], ";", 
        RowBox[{
        "Print", "[", 
         "\"\<Continuation not valid for those parmameters. If one out of y1 \
or y2 is =1 the other parameter has to be smaller 1!\>\"", "]"}]}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"order", " ", "points", " ", "correctly"}], ",", " ", 
       RowBox[{
        RowBox[{"sothat", " ", "y1n"}], ">", "y2n"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"yorder", "=", 
      RowBox[{"ReverseSortBy", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"y1", ",", "y2"}], "}"}], ",", "Abs"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"border", "=", 
      RowBox[{"Reverse", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "\[Beta]2"}], "}"}], "[", 
        RowBox[{"[", 
         RowBox[{"OrderingBy", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"y1", ",", "y2"}], "}"}], ",", "Abs"}], "]"}], "]"}], 
        "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"y1n", "=", 
      RowBox[{"yorder", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", 
     RowBox[{"y2n", "=", 
      RowBox[{"yorder", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Beta]n", "=", 
      RowBox[{"border", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", 
     RowBox[{"\[Beta]2n", "=", 
      RowBox[{"border", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", "y1n", "]"}], "<", "1"}], " ", ",", " ", 
       RowBox[{"ancon", "=", 
        RowBox[{"AppellF1", "[", 
         RowBox[{
         "\[Alpha]", ",", "\[Beta]n", ",", "\[Beta]2n", ",", "\[Gamma]", ",", 
          "y1n", ",", "y2n"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"\[Alpha]", "-", "\[Beta]n"}], "]"}], ",", "1"}], 
             "]"}], "!=", "0"}], "&&", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"\[Alpha]", "-", "\[Beta]n", "-", "\[Beta]2n"}], "]"}],
               ",", "1"}], "]"}], "!=", "0"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", "y2n", "]"}], "<", "1"}], ",", 
             RowBox[{"ancon", "=", 
              RowBox[{
               RowBox[{"Inactive", "[", "F1yb", "]"}], "[", 
               RowBox[{
               "\[Alpha]", ",", "\[Beta]2n", ",", "\[Beta]n", ",", "\[Gamma]",
                 ",", "y2n", ",", "y1n", ",", "acc"}], "]"}]}], ",", 
             RowBox[{"ancon", "=", 
              RowBox[{
               RowBox[{"Inactive", "[", "F1con1", "]"}], "[", 
               RowBox[{
               "\[Alpha]", ",", "\[Beta]n", ",", "\[Beta]2n", ",", "\[Gamma]",
                 ",", "y1n", ",", "y2n", ",", "acc"}], "]"}]}]}], "]"}], 
           "}"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", "y2n", "]"}], "<", "1"}], ",", 
            RowBox[{"ancon", "=", 
             RowBox[{
              RowBox[{"Inactive", "[", "F1yb", "]"}], "[", 
              RowBox[{
               RowBox[{"\[Alpha]", "+", "der"}], ",", "\[Beta]2n", ",", 
               "\[Beta]n", ",", "\[Gamma]", ",", "y2n", ",", "y1n", ",", 
               "acc"}], "]"}]}], ",", 
            RowBox[{"ancon", "=", 
             RowBox[{"F1con1", "[", 
              RowBox[{
               RowBox[{"\[Alpha]", "+", "der"}], ",", "\[Beta]n", ",", 
               "\[Beta]2n", ",", "\[Gamma]", ",", "y1n", ",", "y2n", ",", 
               "acc"}], "]"}]}]}], "]"}]}], "]"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ancon", "//", "Activate"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.916282155781563*^9, 3.916282186339083*^9}, {
   3.916282300362641*^9, 3.916282335880992*^9}, {3.9162824577412*^9, 
   3.916282488329563*^9}, {3.916827535059771*^9, 3.9168277323886957`*^9}, {
   3.916827771781687*^9, 3.916827781017638*^9}, {3.9168278200715103`*^9, 
   3.916827825102878*^9}, {3.916827856114479*^9, 3.916827868577167*^9}, {
   3.916830339780904*^9, 3.916830345154287*^9}, {3.916887836892993*^9, 
   3.916887838531209*^9}, {3.916888997210566*^9, 3.916889007045247*^9}, {
   3.916889067163168*^9, 3.916889098243969*^9}, {3.916896499975643*^9, 
   3.916896501555106*^9}, {3.916978063609909*^9, 3.9169780684095287`*^9}, {
   3.916978679085686*^9, 3.916978683644983*^9}, 3.916979656404194*^9, {
   3.916979744036736*^9, 3.91697974589989*^9}, {3.916981374896407*^9, 
   3.916981376682612*^9}, {3.916981424553584*^9, 3.916981429140038*^9}, {
   3.916981482540038*^9, 3.91698165159111*^9}, 3.91698172509124*^9, {
   3.9169820573378057`*^9, 3.916982062926079*^9}, {3.916982118640719*^9, 
   3.916982167145451*^9}, {3.916982208411033*^9, 3.916982266195403*^9}, {
   3.916982312507379*^9, 3.9169823450651197`*^9}, {3.916982411716723*^9, 
   3.916982422090926*^9}, {3.916982457274055*^9, 3.916982809283284*^9}, {
   3.916982920725671*^9, 3.916982921009157*^9}, {3.91699372250926*^9, 
   3.916993753274339*^9}, 3.916993801346675*^9, {3.916994395219252*^9, 
   3.916994398034354*^9}, 3.917001346081769*^9, {3.917001426965242*^9, 
   3.917001438780488*^9}, {3.91700148729805*^9, 3.917001516973233*^9}, {
   3.917584528513577*^9, 3.91758458466181*^9}, 3.917584716576414*^9, {
   3.917596500012775*^9, 3.917596505140573*^9}, {3.930221042437742*^9, 
   3.9302210437336283`*^9}, {3.930221156051559*^9, 3.930221168495062*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"35599fdf-9ea8-4d24-9c5d-576c1bf01588"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Analytic Continuation of Lauricella Function", "Section",
 CellChangeTimes->{{3.9163236210425*^9, 3.916323625898282*^9}, {
  3.930275645466559*^9, 
  3.9302756505129757`*^9}},ExpressionUUID->"dd5e1d56-a8f8-4f40-aae2-\
38b46f95a4fc"],

Cell[CellGroupData[{

Cell["Used Functions", "Subsection",
 CellChangeTimes->{{3.930275782082106*^9, 
  3.930275787526078*^9}},ExpressionUUID->"ede0ad22-7f6d-434e-a258-\
268f68959049"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FD3", "[", 
     RowBox[{
     "a_", ",", "b1_", ",", "b2_", ",", "b3_", ",", "c_", ",", "x1_", ",", 
      "x2_", ",", "x3_", ",", "n_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Pochhammer", "[", 
            RowBox[{"a", ",", 
             RowBox[{"i1", "+", "i2", "+", "i3"}]}], "]"}], 
           RowBox[{"Pochhammer", "[", 
            RowBox[{"b1", ",", "i1"}], "]"}], 
           RowBox[{"Pochhammer", "[", 
            RowBox[{"b2", ",", "i2"}], "]"}], 
           RowBox[{
            RowBox[{"Pochhammer", "[", 
             RowBox[{"b3", ",", "i3"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Pochhammer", "[", 
               RowBox[{"c", ",", 
                RowBox[{"i1", "+", "i2", "+", "i3"}]}], "]"}], 
              RowBox[{"Factorial", "[", "i1", "]"}], 
              RowBox[{"Factorial", "[", "i2", "]"}], 
              RowBox[{"Factorial", "[", "i3", "]"}]}], ")"}]}], 
           RowBox[{"x1", "^", "i1"}], " ", 
           RowBox[{"x2", "^", "i2"}], " ", 
           RowBox[{"x3", "^", "i3"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i1", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i2", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i3", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.916415310775626*^9, 3.916415367745278*^9}, {
  3.916417768936893*^9, 3.916417769248979*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"78df85f2-84b3-486f-89f0-bbf6dffb1128"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"convention", " ", 
   RowBox[{"FD3", "[", 
    RowBox[{
    "a_", ",", "b1_", ",", "b2_", ",", "b3_", ",", "c_", ",", "x1_", ",", 
     "x2_", ",", "x3_", ",", "n_"}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.91697606703903*^9, 3.916976072712529*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"71a65a3c-1abb-4f30-89f7-979a3d182808"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FD3b", "[", 
   RowBox[{
   "a1_", ",", "a2_", ",", "a3_", ",", "b_", ",", "c_", ",", "z1_", ",", 
    "z2_", ",", "z3_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "U1", ",", "U2", ",", "C1", ",", "C2", ",", "V1", ",", "V2", ",", "D1", 
      ",", "D2", ",", "result"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{"if", " ", "z1", " ", "close", " ", "to", " ", "1"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Abs", "[", "z1", "]"}], "-", "1"}], ")"}], "<", "0.7"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"V1", "=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Pochhammer", "[", 
             RowBox[{"a1", ",", "k"}], "]"}], 
            RowBox[{
             RowBox[{"Pochhammer", "[", 
              RowBox[{"b", ",", "k"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Factorial", "[", "k", "]"}], 
               RowBox[{"Pochhammer", "[", 
                RowBox[{
                 RowBox[{"1", "+", "a1", "+", "b", "-", "c"}], ",", "k"}], 
                "]"}]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "z1"}], ")"}], "^", "k"}], " ", 
            RowBox[{"F1Conalt", "[", 
             RowBox[{
              RowBox[{"b", "+", "k"}], ",", "a2", ",", "a3", ",", 
              RowBox[{"c", "-", "a1"}], ",", "z2", ",", "z3", ",", "n", ",", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "4"}], ")"}]}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"V2", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"c", "-", "a1", "-", "b"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"-", "a2"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"-", "a3"}], ")"}]}], 
          RowBox[{"FD3", "[", 
           RowBox[{
            RowBox[{"c", "-", "b"}], ",", 
            RowBox[{"c", "-", "a1", "-", "a2", "-", "a3"}], ",", "a2", ",", 
            "a3", ",", 
            RowBox[{"1", "+", "c", "-", "a1", "-", "b"}], ",", 
            RowBox[{"1", "-", "z1"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "z1"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", "z2"}], ")"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "z1"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", "z3"}], ")"}]}], ",", "n"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"for", " ", "z1"}], ">", "1"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"D1", "=", 
         RowBox[{
          RowBox[{"Gamma", "[", "c", "]"}], 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{"c", "-", "a1", "-", "b"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Gamma", "[", 
              RowBox[{"c", "-", "a1"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"c", "-", "b"}], "]"}]}], ")"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"D2", "=", 
         RowBox[{
          RowBox[{"Gamma", "[", "c", "]"}], 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{"a1", "+", "b", "-", "c"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Gamma", "[", "a1", "]"}], 
             RowBox[{"Gamma", "[", "b", "]"}]}], ")"}]}]}]}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"U1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "z1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"-", "a1"}], ")"}]}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Inactive", "[", "Pochhammer", "]"}], "[", 
           RowBox[{"a1", ",", "k"}], "]"}], 
          RowBox[{
           RowBox[{"Inactive", "[", "Pochhammer", "]"}], "[", 
           RowBox[{
            RowBox[{"1", "+", "a1", "-", "c"}], ",", "k"}], "]"}], 
          RowBox[{
           RowBox[{
            RowBox[{"(", "z1", ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"-", "k"}], ")"}]}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Inactive", "[", "Factorial", "]"}], "[", "k", "]"}], 
             RowBox[{
              RowBox[{"Inactive", "[", "Pochhammer", "]"}], "[", 
              RowBox[{
               RowBox[{"1", "+", "a1", "-", "b"}], ",", "k"}], "]"}]}], 
            ")"}]}], 
          RowBox[{
           RowBox[{"Inactive", "[", "F1Conalt", "]"}], "[", 
           RowBox[{
            RowBox[{"b", "-", "a1", "-", "k"}], ",", "a2", ",", "a3", ",", 
            RowBox[{"c", "-", "a1", "-", "k"}], ",", "z2", ",", "z3", ",", 
            "n", ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "4"}], ")"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"U2", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "z1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"-", "b"}], ")"}]}], 
       RowBox[{
        RowBox[{"Inactive", "[", "FD3", "]"}], "[", 
        RowBox[{"b", ",", 
         RowBox[{"1", "-", "c", "+", "b"}], ",", "a2", ",", "a3", ",", 
         RowBox[{"1", "+", "b", "-", "a1"}], ",", 
         RowBox[{"1", "/", "z1"}], ",", 
         RowBox[{"z2", "/", "z1"}], ",", 
         RowBox[{"z3", "/", "z1"}], ",", "n"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"C1", "=", 
      RowBox[{
       RowBox[{"Gamma", "[", "c", "]"}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"b", "-", "a1"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Gamma", "[", "b", "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"c", "-", "a1"}], "]"}]}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"C2", "=", 
      RowBox[{
       RowBox[{"Gamma", "[", "c", "]"}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"a1", "-", "b"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Gamma", "[", "a1", "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"c", "-", "b"}], "]"}]}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"result", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Abs", "[", "z1", "]"}], "-", "1"}], ")"}], "<", "0.7"}], 
        ",", 
        RowBox[{
         RowBox[{"V1", "*", "D1"}], "+", 
         RowBox[{"V2", "*", "D2"}]}], ",", 
        RowBox[{
         RowBox[{"U1", "*", "C1"}], "+", 
         RowBox[{"U2", "*", "C2"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"result", "//", "Activate"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.916475648192315*^9, 3.91647583406694*^9}, {
   3.916476091074367*^9, 3.916476238792036*^9}, {3.916476419352236*^9, 
   3.916476535841563*^9}, {3.916830173424309*^9, 3.916830198346312*^9}, {
   3.916830286088752*^9, 3.916830287665254*^9}, 3.916887970221733*^9, {
   3.91688862483958*^9, 3.9168886290331764`*^9}, {3.916896524269555*^9, 
   3.916896530592971*^9}, {3.916975646290512*^9, 3.91697590260537*^9}, {
   3.9169759403859587`*^9, 3.916975983301923*^9}, {3.916976015671661*^9, 
   3.9169760282006607`*^9}, {3.916976091729521*^9, 3.916976142742512*^9}, {
   3.916976185260484*^9, 3.916976304423768*^9}, {3.916976454744738*^9, 
   3.9169764607980537`*^9}, {3.916976535619482*^9, 3.9169766502540913`*^9}, {
   3.916976763061494*^9, 3.9169767656938143`*^9}, {3.916977286303982*^9, 
   3.916977364643073*^9}, {3.916977455407395*^9, 3.916977495606599*^9}, {
   3.9169775274352083`*^9, 3.916977558845354*^9}, {3.9169776219760933`*^9, 
   3.9169778113800507`*^9}, {3.916977857121557*^9, 3.91697787036418*^9}, {
   3.916977907355529*^9, 3.916978005141041*^9}, 3.916978636241666*^9, {
   3.916979444807554*^9, 3.916979499852038*^9}, {3.916979598120105*^9, 
   3.916979615236224*^9}, {3.916993355248474*^9, 3.916993376433606*^9}, 
   3.916993406759574*^9, {3.9169935921574497`*^9, 3.916993595889596*^9}, {
   3.9169936673267193`*^9, 3.916993680288858*^9}, {3.916994515139058*^9, 
   3.916994585334457*^9}, {3.91699462864537*^9, 3.916994642913417*^9}, 
   3.916995074027232*^9, {3.917001033388695*^9, 3.917001074659931*^9}, 
   3.9170011615487833`*^9, 3.9170015810172*^9, {3.91758427710876*^9, 
   3.917584284440988*^9}, {3.9175843190098343`*^9, 3.917584358036927*^9}, {
   3.917584394089884*^9, 3.917584396857645*^9}, {3.917584447496084*^9, 
   3.917584457141449*^9}, {3.918039923278824*^9, 3.9180399468048162`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"2c9a6501-c04e-4ed7-82e1-24603e7b25f9"]
}, Closed]],

Cell[CellGroupData[{

Cell["Continuation", "Subsection",
 CellChangeTimes->{{3.915795064616612*^9, 3.915795066537999*^9}, {
  3.930275886860249*^9, 
  3.930275889413717*^9}},ExpressionUUID->"232db7c7-cc7a-4de1-a173-\
51ec7a31bf3f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FD3Con", "[", 
     RowBox[{
     "b_", ",", "a1_", ",", "a2_", ",", "a3_", ",", "c_", ",", "z1_", ",", 
      "z2_", ",", "z3_", ",", "n_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "a", ",", "am", ",", "z", ",", "zminus", ",", " ", "gm", ",", "ym", 
        ",", "result", ",", "zorder", ",", "aorder", ",", "z1n", ",", "z2n", 
        ",", "z3n", ",", "a1n", ",", "a2n", ",", "a3n", ",", "ammin", ",", 
        "ammax", ",", "Bmmin", ",", "Bmmax"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "bring", " ", "into", " ", "the", " ", "order", " ", "for", " ", 
        "which", " ", "continuation", " ", "is", " ", "defined"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"zorder", "=", 
        RowBox[{"ReverseSortBy", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"z1", ",", "z2", ",", "z3"}], "}"}], ",", "Abs"}], "]"}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"aorder", "=", 
        RowBox[{"Reverse", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a1", ",", "a2", ",", "a3"}], "}"}], "[", 
          RowBox[{"[", 
           RowBox[{"OrderingBy", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"z1", ",", "z2", ",", "z3"}], "}"}], ",", "Abs"}], 
            "]"}], "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"z1n", "=", 
        RowBox[{"zorder", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", 
       RowBox[{"z2n", "=", 
        RowBox[{"zorder", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", 
       RowBox[{"z3n", "=", 
        RowBox[{"zorder", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"a1n", "=", 
        RowBox[{"aorder", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", 
       RowBox[{"a2n", "=", 
        RowBox[{"aorder", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", 
       RowBox[{"a3n", "=", 
        RowBox[{"aorder", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"a", ":=", 
        RowBox[{"{", 
         RowBox[{"a1n", ",", "a2n", ",", "a3n"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"am", "[", "j_", "]"}], ":=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"a", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "j"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"z", ":=", 
        RowBox[{"{", 
         RowBox[{"z1n", ",", "z2n", ",", "z3n"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"zminus", ":=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "z1n"}], ",", 
          RowBox[{"1", "/", "z2n"}], ",", 
          RowBox[{"1", "/", "z3n"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"result", "=", 
        RowBox[{"Which", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "z1n", "]"}], ">", "1"}], ",", 
          RowBox[{
           RowBox[{"Inactive", "[", "FD3b", "]"}], "[", 
           RowBox[{
           "a1n", ",", "a2n", ",", "a3n", ",", "b", ",", "c", ",", "z1n", ",",
             "z2n", ",", "z3n", ",", "n"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Abs", "[", "z1n", "]"}], "<", "1"}], ",", 
          RowBox[{
           RowBox[{"Inactive", "[", "FD3", "]"}], "[", 
           RowBox[{
           "b", ",", "a1n", ",", "a2n", ",", "a3n", ",", "c", ",", "z1n", ",",
             "z2n", ",", "z3n", ",", "n"}], "]"}], ",", "True", ",", 
          RowBox[{"result", "=", 
           RowBox[{"FD3b", "[", 
            RowBox[{"a1n", ",", "a2n", ",", "a3n", ",", "b", ",", "c", ",", 
             RowBox[{"z1n", "+", "0.000001"}], ",", "z2n", ",", "z3n", ",", 
             "n"}], "]"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"result", "//", "Activate"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.915794510462352*^9, 3.915794531463574*^9}, {
   3.915794600499886*^9, 3.915795022774003*^9}, {3.915795438298483*^9, 
   3.915795444319061*^9}, {3.915795569283793*^9, 3.915795570822837*^9}, {
   3.915795638504053*^9, 3.91579563905974*^9}, {3.915795774664734*^9, 
   3.915795783542048*^9}, 3.915849661559138*^9, 3.915849693613917*^9, {
   3.915849782537385*^9, 3.915849786894394*^9}, {3.915849820327142*^9, 
   3.915849842918883*^9}, {3.915849877528789*^9, 3.915849885404361*^9}, {
   3.915849940128893*^9, 3.915849954309897*^9}, {3.915850732070203*^9, 
   3.915850835277002*^9}, {3.915853225466667*^9, 3.9158532621643467`*^9}, {
   3.915853306405951*^9, 3.915853436629704*^9}, {3.9158547105278473`*^9, 
   3.915854740461173*^9}, {3.915854771845531*^9, 3.9158547781621447`*^9}, {
   3.915854830652104*^9, 3.9158550529563093`*^9}, 3.915855084057934*^9, {
   3.915855121096697*^9, 3.91585522339015*^9}, {3.915855283556889*^9, 
   3.915855380511426*^9}, {3.9158554126176367`*^9, 3.915855417256995*^9}, {
   3.915856751991311*^9, 3.915856820386221*^9}, {3.915856903807646*^9, 
   3.915856918623172*^9}, {3.91585697550898*^9, 3.915856981508696*^9}, {
   3.915857176873289*^9, 3.915857187165882*^9}, {3.915857232177524*^9, 
   3.915857233309911*^9}, {3.915857295064399*^9, 3.9158573420718737`*^9}, {
   3.915857383023041*^9, 3.915857558745417*^9}, {3.91585761386911*^9, 
   3.915857646199828*^9}, {3.915859613447262*^9, 3.915859715022001*^9}, {
   3.916333994469912*^9, 3.916334006375728*^9}, {3.916334041600064*^9, 
   3.91633406214811*^9}, {3.9163341160466423`*^9, 3.916334128766741*^9}, {
   3.9163344324259653`*^9, 3.916334446774884*^9}, {3.916383996935956*^9, 
   3.916383999683291*^9}, {3.916417880781631*^9, 3.916417899646609*^9}, {
   3.916417976463419*^9, 3.916417977031992*^9}, {3.916418409965115*^9, 
   3.916418410392085*^9}, {3.916418716377761*^9, 3.916418720539531*^9}, {
   3.916418816224764*^9, 3.916418823527852*^9}, {3.916419382568969*^9, 
   3.916419385958025*^9}, {3.916419489739232*^9, 3.916419495057279*^9}, {
   3.916419565104978*^9, 3.916419570693031*^9}, {3.916419607535778*^9, 
   3.916419706643207*^9}, {3.916419761020297*^9, 3.916419761252531*^9}, {
   3.91642029447971*^9, 3.916420315169395*^9}, {3.916420393687296*^9, 
   3.916420397116341*^9}, {3.916421613577759*^9, 3.916421617109725*^9}, {
   3.916421662591653*^9, 3.916421667380374*^9}, {3.916422982945125*^9, 
   3.916423010158284*^9}, {3.91642322021074*^9, 3.916423222972777*^9}, {
   3.916423566199061*^9, 3.916423567535718*^9}, {3.916423856215109*^9, 
   3.916423858215736*^9}, {3.9164243637314253`*^9, 3.916424365230524*^9}, {
   3.916424522454256*^9, 3.916424524845172*^9}, {3.916476567264988*^9, 
   3.916476582525532*^9}, {3.916476662525869*^9, 3.916476697970001*^9}, {
   3.916476815237783*^9, 3.916476816557238*^9}, {3.916476853710568*^9, 
   3.91647686383127*^9}, {3.9164814652611113`*^9, 3.916481465930063*^9}, 
   3.916481500100581*^9, {3.9167224184837523`*^9, 3.9167224382759237`*^9}, {
   3.9167224932974567`*^9, 3.916722514388376*^9}, {3.916722592798169*^9, 
   3.916722647482719*^9}, {3.916723217356657*^9, 3.916723218684402*^9}, {
   3.916723485764384*^9, 3.916723516604154*^9}, {3.916723654978613*^9, 
   3.916723659258881*^9}, {3.91672370644943*^9, 3.916723790341713*^9}, {
   3.9167238264575357`*^9, 3.916723904160378*^9}, {3.916726092228796*^9, 
   3.916726138993278*^9}, {3.916726185600767*^9, 3.916726220120813*^9}, {
   3.91672626746226*^9, 3.91672633131572*^9}, {3.916726436356772*^9, 
   3.916726465465325*^9}, {3.916726511728799*^9, 3.916726533254535*^9}, {
   3.916726725034355*^9, 3.916726734148975*^9}, {3.916726828863427*^9, 
   3.916727094262883*^9}, {3.916727127597191*^9, 3.916727129315517*^9}, 
   3.916727159851551*^9, {3.916727229789418*^9, 3.9167272414081793`*^9}, {
   3.916727345330205*^9, 3.91672738658127*^9}, {3.9167276319878263`*^9, 
   3.9167277343831587`*^9}, {3.916727777519454*^9, 3.916727777790133*^9}, {
   3.916727875611095*^9, 3.916727881325907*^9}, {3.916727991385388*^9, 
   3.9167280453162823`*^9}, {3.916728169127968*^9, 3.916728182842534*^9}, {
   3.916737799079691*^9, 3.916737800692485*^9}, {3.916737990843309*^9, 
   3.916738015894517*^9}, {3.916738591352759*^9, 3.916738705252452*^9}, {
   3.916738748176457*^9, 3.916738750245541*^9}, {3.916738857623495*^9, 
   3.916738860897242*^9}, {3.916738934906605*^9, 3.9167389351675577`*^9}, {
   3.916739003826379*^9, 3.916739004052759*^9}, 3.916739047150403*^9, {
   3.916739248150788*^9, 3.916739291548005*^9}, {3.9167393444572477`*^9, 
   3.916739344717078*^9}, {3.916739710980197*^9, 3.916739734004966*^9}, {
   3.916739840984015*^9, 3.9167398824187517`*^9}, {3.916739919833904*^9, 
   3.9167399226216493`*^9}, {3.916739956707347*^9, 3.9167401280804577`*^9}, {
   3.91674017873604*^9, 3.916740202570201*^9}, {3.9167402424007597`*^9, 
   3.916740244528507*^9}, {3.916740373840111*^9, 3.916740375499744*^9}, {
   3.9167404228212967`*^9, 3.91674046379828*^9}, {3.916740650897069*^9, 
   3.916740661917123*^9}, {3.916740799705964*^9, 3.916740811874445*^9}, {
   3.916740846927042*^9, 3.916740859895677*^9}, {3.916740930490943*^9, 
   3.9167409336378775`*^9}, {3.916740972683672*^9, 3.916740975128941*^9}, {
   3.916741025681252*^9, 3.916741034718579*^9}, {3.916741338103542*^9, 
   3.916741420104843*^9}, 3.916741548290694*^9, {3.916741682790513*^9, 
   3.916741684257784*^9}, {3.916742025830923*^9, 3.91674204768187*^9}, {
   3.916742334609045*^9, 3.916742339272118*^9}, {3.916742388024076*^9, 
   3.916742407350622*^9}, {3.916742525167967*^9, 3.91674253555322*^9}, {
   3.91674267056446*^9, 3.916742670893622*^9}, {3.916742706483437*^9, 
   3.916742706618587*^9}, {3.916742776228026*^9, 3.916742832686316*^9}, {
   3.91674287584192*^9, 3.916742877541832*^9}, {3.916743193436345*^9, 
   3.916743193532293*^9}, {3.916743314758031*^9, 3.916743343909992*^9}, {
   3.916744605942794*^9, 3.916744626181172*^9}, {3.916816545039818*^9, 
   3.916816553085799*^9}, {3.916828068788602*^9, 3.916828070868699*^9}, {
   3.916828338400842*^9, 3.916828352034408*^9}, {3.916829181220306*^9, 
   3.916829186961824*^9}, {3.916829219020778*^9, 3.91682922953796*^9}, {
   3.916829313519885*^9, 3.916829348584909*^9}, {3.916829435371469*^9, 
   3.916829443443048*^9}, 3.916829482100263*^9, {3.9168301156477*^9, 
   3.916830120794587*^9}, {3.916887929144994*^9, 3.916887930272127*^9}, {
   3.916888402761376*^9, 3.9168884205688515`*^9}, {3.916888551220084*^9, 
   3.916888558552101*^9}, {3.916896544305357*^9, 3.916896545843388*^9}, {
   3.916974978134873*^9, 3.916975008078685*^9}, {3.9169750428496103`*^9, 
   3.9169750430110188`*^9}, {3.916975149336724*^9, 3.916975267406569*^9}, {
   3.916975456485851*^9, 3.916975504678907*^9}, {3.916976797864592*^9, 
   3.916976826289804*^9}, {3.9169768932446585`*^9, 3.916976897519874*^9}, {
   3.916976939813669*^9, 3.9169769507613277`*^9}, 3.916977183840625*^9, {
   3.916977416667087*^9, 3.916977419368006*^9}, {3.916979382367095*^9, 
   3.916979424165502*^9}, 3.916992874319344*^9, 3.91699290965069*^9, {
   3.916992948032992*^9, 3.91699295936919*^9}, {3.916992992232563*^9, 
   3.916993008921216*^9}, {3.916995062971978*^9, 3.916995065329731*^9}, {
   3.917000273248906*^9, 3.917000328361767*^9}, {3.917002318972039*^9, 
   3.917002326602137*^9}, {3.917584195624527*^9, 3.917584222303402*^9}, {
   3.917598791762088*^9, 3.917598800580484*^9}, {3.917598844273203*^9, 
   3.917598856204792*^9}, {3.918039736033373*^9, 3.918039774534361*^9}, {
   3.918040087626343*^9, 3.91804008980887*^9}, {3.918042186910614*^9, 
   3.918042203170339*^9}, 3.930275900878997*^9, {3.930275980025187*^9, 
   3.930275981361833*^9}, {3.930276040400999*^9, 3.930276040723864*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"e5a4fb16-4d84-454a-8479-99ecc9c59df1"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Three-Mass Sunrise Intersection Theory", "Section",
 CellChangeTimes->{{3.930380869557348*^9, 3.930380876084178*^9}, {
  3.930386732459687*^9, 
  3.930386737689242*^9}},ExpressionUUID->"0bda09ab-e2d0-46b9-a377-\
738708f9d3f4"],

Cell[CellGroupData[{

Cell["Twist", "Subsubsection",
 CellChangeTimes->{{3.930381122862181*^9, 
  3.930381123495161*^9}},ExpressionUUID->"a4cf09c9-dd56-49ab-a618-\
e3729927655a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TwistSun", "=", 
   RowBox[{
    RowBox[{"z5", "^", "\[Epsilon]"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z5", "-", 
       SubscriptBox["\[Lambda]", "1"]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], "-", "\[Epsilon]"}], ")"}]}], " ", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z5", "-", 
       SubscriptBox["\[Lambda]", "2"]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], "-", "\[Epsilon]"}], ")"}]}], " ", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z5", "-", 
       SubscriptBox["\[Lambda]", "3"]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], "-", "\[Epsilon]"}], ")"}]}], " ", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z5", "-", 
       SubscriptBox["\[Lambda]", "4"]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], "-", "\[Epsilon]"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BrPsSun", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Lambda]", "1"], "\[Rule]", " ", 
      RowBox[{"-", "m1mm2"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "2"], "\[Rule]", 
      RowBox[{"-", "m1pm2"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{"-", " ", "m3mp"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "4"], "\[Rule]", 
      RowBox[{"-", "m3pp"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "5"], "\[Rule]", " ", "0"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9300412128537273`*^9, 3.930041260454709*^9}, {
  3.9301173691155653`*^9, 3.93011738133953*^9}, {3.93013287668652*^9, 
  3.930132908985263*^9}, {3.930133059655107*^9, 3.930133100021298*^9}, {
  3.930381141958076*^9, 3.930381216083452*^9}, {3.930381398341579*^9, 
  3.9303814157284393`*^9}, {3.9303817784718137`*^9, 3.930381799127215*^9}, {
  3.930386457691188*^9, 3.930386511021891*^9}, {3.930711909630251*^9, 
  3.930711937751857*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"ef53c662-ab96-416a-a536-f9b42d7c2fd6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Branch Choice", "Subsubsection",
 CellChangeTimes->{{3.93038175874492*^9, 
  3.9303817619563646`*^9}},ExpressionUUID->"21a0d0e5-21a6-46a3-9306-\
7a3e8d950637"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BranchSun", "[", "bb_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"bb", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "==", 
          SubscriptBox["\[Lambda]", "1"]}], "&&", 
         RowBox[{
          RowBox[{"bb", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
          SubscriptBox["\[Lambda]", "2"]}]}], ",", 
        RowBox[{"Return", "[", 
         RowBox[{"Exp", "[", 
          RowBox[{"\[ImaginaryI]", " ", "Pi", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "+", "\[Epsilon]"}], ")"}]}], "]"}], 
         "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"bb", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "==", 
          SubscriptBox["\[Lambda]", "2"]}], "&&", 
         RowBox[{
          RowBox[{"bb", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
          SubscriptBox["\[Lambda]", "3"]}]}], ",", 
        RowBox[{"Return", "[", "1", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"bb", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
          SubscriptBox["\[Lambda]", "3"]}], "&&", 
         RowBox[{
          RowBox[{"bb", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
          SubscriptBox["\[Lambda]", "4"]}]}], ",", 
        RowBox[{"Return", "[", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "Pi", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "+", "\[Epsilon]"}], ")"}]}], "]"}], 
         "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"bb", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", " ", 
          SubscriptBox["\[Lambda]", "4"]}], "&&", 
         RowBox[{
          RowBox[{"bb", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
          SubscriptBox["\[Lambda]", "5"]}]}], ",", 
        RowBox[{"Return", "[", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "Pi", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", "\[Epsilon]"}]}], ")"}]}], "]"}], "]"}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "0", "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.930188838431574*^9, 3.930189052166063*^9}, {
   3.930189092245965*^9, 3.930189164303913*^9}, {3.930189212070022*^9, 
   3.930189271091584*^9}, 3.93018947809321*^9, 3.930189888444075*^9, {
   3.9301960254160757`*^9, 3.930196026542658*^9}, {3.930210269138232*^9, 
   3.9302102760229816`*^9}, {3.930210328850958*^9, 3.9302103436803226`*^9}, {
   3.930210374888524*^9, 3.9302103779862623`*^9}, {3.930210523088305*^9, 
   3.9302105432227983`*^9}, {3.930214167296261*^9, 3.930214169774848*^9}, {
   3.930214411792925*^9, 3.9302144660609913`*^9}, {3.930276512642407*^9, 
   3.9302765132119837`*^9}, {3.930381771356124*^9, 3.930381774099366*^9}, {
   3.930381815336485*^9, 3.930381818021455*^9}, {3.930385750692566*^9, 
   3.930385750871408*^9}, {3.930386395680997*^9, 3.930386442821414*^9}, {
   3.93071193953183*^9, 3.930711952858182*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"54e20943-3486-4e39-8334-bc2a146c0feb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Basis Choice", "Subsubsection",
 CellChangeTimes->{{3.93038138517342*^9, 
  3.930381389614835*^9}},ExpressionUUID->"021dda65-2fe7-429a-95ec-\
429506b669a1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fac", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z5", "-", 
      SubscriptBox["\[Lambda]", "1"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"z5", "-", 
      SubscriptBox["\[Lambda]", "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"z5", "-", 
      SubscriptBox["\[Lambda]", "3"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"z5", "-", 
      SubscriptBox["\[Lambda]", "4"]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"phi", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", " ", ",", 
      RowBox[{
       RowBox[{"z5", "^", "2"}], "-", 
       RowBox[{
        RowBox[{
         SubscriptBox["s", "1"], "/", "2"}], " ", "z5"}], "+", 
       RowBox[{
        SubscriptBox["s", "2"], "/", "6"}]}], ",", "z5", ",", 
      RowBox[{"1", "/", "z5"}]}], "}"}], "/.", 
    RowBox[{
     SubscriptBox["s", "k_"], ":>", " ", 
     RowBox[{"SymmetricPolynomial", "[", 
      RowBox[{"k", ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Lambda]", "1"], ",", 
         SubscriptBox["\[Lambda]", "2"], ",", 
         SubscriptBox["\[Lambda]", "3"], ",", 
         SubscriptBox["\[Lambda]", "4"]}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"phid", "=", 
   RowBox[{
    RowBox[{"1", "/", "fac"}], " ", "phi"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gamma", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Lambda]", "1"], ",", 
       SubscriptBox["\[Lambda]", "2"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Lambda]", "2"], ",", 
       SubscriptBox["\[Lambda]", "3"]}], "}"}], ",", 
     RowBox[{"ContPlus", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Lambda]", "1"], ",", 
         SubscriptBox["\[Lambda]", "2"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Lambda]", "3"], ",", 
         SubscriptBox["\[Lambda]", "4"]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Lambda]", "4"], ",", 
       SubscriptBox["\[Lambda]", "5"]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"traf", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "\[Epsilon]"}], "}"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.930043771773675*^9, 3.930043776443048*^9}, {
  3.930043809804475*^9, 3.930043849304123*^9}, {3.930107919995457*^9, 
  3.930107950240252*^9}, {3.930111841605291*^9, 3.930111860672962*^9}, {
  3.930381440927924*^9, 3.930381661852542*^9}, {3.930385744424036*^9, 
  3.930385744581215*^9}, {3.930711965595*^9, 3.93071201894337*^9}, {
  3.930716671124106*^9, 3.930716684531789*^9}, {3.930716734684801*^9, 
  3.930716735554242*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"359fe345-f64b-4d5f-90af-a4fd7b39048a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Homology Intersection", "Subsubsection",
 CellChangeTimes->{{3.930380930970072*^9, 
  3.9303809352550163`*^9}},ExpressionUUID->"74cf49a0-a40c-4c47-a58b-\
4169d841561a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hsun", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{"2", " ", "I", " ", "\[Pi]", " ", "\[Epsilon]"}], 
            ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{"2", " ", "I", " ", "\[Pi]", " ", "\[Epsilon]"}], 
            ")"}]}]}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"E", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "I", " ", "\[Pi]", " ", 
               "\[Epsilon]"}], ")"}]}]}], ")"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{"2", " ", "I", " ", "\[Pi]", " ", "\[Epsilon]"}], 
            ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{"2", " ", "I", " ", "\[Pi]", " ", "\[Epsilon]"}], 
            ")"}]}]}], ")"}]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{"2", " ", "I", " ", "\[Pi]", " ", "\[Epsilon]"}], 
            ")"}]}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{"2", " ", "I", " ", "\[Pi]", " ", "\[Epsilon]"}], 
            ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{"2", " ", "I", " ", "\[Pi]", " ", "\[Epsilon]"}], 
            ")"}]}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{"2", " ", "I", " ", "\[Pi]", " ", "\[Epsilon]"}], 
            ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{"2", " ", "I", " ", "\[Pi]", " ", "\[Epsilon]"}], 
            ")"}]}]}], ")"}]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{"2", " ", "I", " ", "\[Pi]", " ", "\[Epsilon]"}], 
            ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{"2", " ", "I", " ", "\[Pi]", " ", "\[Epsilon]"}], 
            ")"}]}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{"2", " ", "I", " ", "\[Pi]", " ", "\[Epsilon]"}], 
            ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{"2", " ", "I", " ", "\[Pi]", " ", "\[Epsilon]"}], 
            ")"}]}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"E", "^", 
             RowBox[{"(", 
              RowBox[{"2", " ", "I", " ", "\[Pi]", " ", "\[Epsilon]"}], 
              ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{"2", " ", "I", " ", "\[Pi]", " ", "\[Epsilon]"}], 
            ")"}]}]}], ")"}]}], ",", 
       RowBox[{"\[Epsilon]", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "I", " ", "\[Pi]", " ", "\[Epsilon]"}], 
            ")"}]}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"\[Epsilon]", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{"2", " ", "I", " ", "\[Pi]", " ", "\[Epsilon]"}], 
            ")"}]}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{"2", " ", "I", " ", "\[Pi]", " ", "\[Epsilon]"}], ")"}]}],
           " ", 
          RowBox[{"\[Epsilon]", "^", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{"4", " ", "I", " ", "\[Pi]", " ", "\[Epsilon]"}], 
            ")"}]}]}], ")"}]}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.930380939418398*^9, 3.930380970170555*^9}, {
  3.930382601832313*^9, 3.93038260639394*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"8adf2aa0-6b97-48ef-83b9-15cc1a0f00eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cohomoloy Intersection", "Subsubsection",
 CellChangeTimes->{{3.930380979005865*^9, 
  3.93038098499196*^9}},ExpressionUUID->"67099483-7c13-4c16-a736-\
6f25a1a5128f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Csun", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}], ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[Lambda]", "1"], "+", 
               SubscriptBox["\[Lambda]", "2"], "+", 
               SubscriptBox["\[Lambda]", "3"], "+", 
               SubscriptBox["\[Lambda]", "4"]}], ")"}], "^", "2"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"9", " ", 
               RowBox[{"\[Epsilon]", "^", "2"}]}]}], ")"}]}], ")"}]}], 
         ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Lambda]", "1"], "+", 
          SubscriptBox["\[Lambda]", "2"], "+", 
          SubscriptBox["\[Lambda]", "3"], "+", 
          SubscriptBox["\[Lambda]", "4"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"18", " ", "\[Epsilon]"}]}], ")"}]}], ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Lambda]", "1"], "+", 
            SubscriptBox["\[Lambda]", "2"], "+", 
            SubscriptBox["\[Lambda]", "3"], "+", 
            SubscriptBox["\[Lambda]", "4"]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"18", " ", "\[Epsilon]"}]}], ")"}]}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"3", " ", "\[Epsilon]"}], ")"}]}], ")"}]}], ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"\[Epsilon]", " ", 
            SubscriptBox["\[Lambda]", "1"], 
            SubscriptBox["\[Lambda]", "2"], 
            SubscriptBox["\[Lambda]", "3"], 
            SubscriptBox["\[Lambda]", "4"]}], ")"}]}], ")"}]}]}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.930380999457624*^9, 3.930381104259467*^9}, {
  3.9303862734481773`*^9, 3.930386352834861*^9}, {3.930714856164618*^9, 
  3.9307148701782303`*^9}, {3.93071503100625*^9, 3.930715043201968*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"daad1ff6-42bb-4b10-89f6-dde975ffc0e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["(Numerical) Period matrix", "Subsubsection",
 CellChangeTimes->{{3.9303812859813147`*^9, 3.9303812921344156`*^9}, {
  3.930644867187571*^9, 
  3.93064487400016*^9}},ExpressionUUID->"6d296b99-0327-4bd0-9b41-\
d7dbed11a90a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P44Sun", "=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          SubscriptBox["\[Lambda]", "4"], "]"}], " ", 
         RowBox[{
          RowBox[{"Inactive", "[", "Gamma", "]"}], "[", 
          RowBox[{"1", "/", "2"}], "]"}]}], ")"}]}], ")"}]}], "I", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Lambda]", "3"], "-", 
       SubscriptBox["\[Lambda]", "4"]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], "-", "\[Epsilon]"}], ")"}]}], " ", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[Lambda]", "1"]}], "+", 
       SubscriptBox["\[Lambda]", "4"]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], "-", "\[Epsilon]"}], ")"}]}], " ", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[Lambda]", "2"]}], "+", 
       SubscriptBox["\[Lambda]", "4"]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], "-", "\[Epsilon]"}], ")"}]}], 
    RowBox[{
     RowBox[{"Inactive", "[", "FD3Con", "]"}], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], "-", "\[Epsilon]"}], ",", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "\[Epsilon]"}], ",", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "\[Epsilon]"}], ",", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "\[Epsilon]"}], ",", 
      RowBox[{"1", "/", "2"}], ",", 
      RowBox[{
       SubscriptBox["\[Lambda]", "4"], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["\[Lambda]", "1"]}], "+", 
         SubscriptBox["\[Lambda]", "4"]}], ")"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Lambda]", "4"], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["\[Lambda]", "2"]}], "+", 
         SubscriptBox["\[Lambda]", "4"]}], ")"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Lambda]", "4"], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["\[Lambda]", "3"]}], "+", 
         SubscriptBox["\[Lambda]", "4"]}], ")"}]}], ",", "35"}], "]"}], " ", 
    RowBox[{
     RowBox[{"Inactive", "[", "Gamma", "]"}], "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "-", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{
     RowBox[{"Inactive", "[", "Gamma", "]"}], "[", "\[Epsilon]", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.930382247650985*^9, 3.930382271104413*^9}, {
   3.930382329256379*^9, 3.930382331143264*^9}, {3.9303831844970493`*^9, 
   3.930383217778014*^9}, {3.930383529561697*^9, 3.93038355653633*^9}, {
   3.9303835990339613`*^9, 3.930383602404577*^9}, 3.930383731731631*^9, {
   3.930385884701576*^9, 3.9303858948053207`*^9}, {3.930386092854128*^9, 
   3.930386149997501*^9}, {3.930715045943131*^9, 3.930715073503029*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"12d944ba-4c24-400b-a6da-a9ade74dc49c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ContPlus", "[", "a_", "]"}], ":=", "a"}], ";", 
  RowBox[{
   RowBox[{"pmat", "[", 
    RowBox[{"c_", ",", 
     RowBox[{"ContPlus", "[", 
      RowBox[{"a_", ",", "b___"}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"pmat", "[", 
     RowBox[{"c", ",", "a"}], "]"}], "+", 
    RowBox[{"pmat", "[", 
     RowBox[{"c", ",", 
      RowBox[{"ContPlus", "[", "b", "]"}]}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pmat", "[", 
   RowBox[{"aa_", ",", "bb_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"bound1", ",", "bound2"}], "}"}], ",", 
     RowBox[{
      RowBox[{"BranchSun", "[", "bb", "]"}], "*", 
      RowBox[{
       RowBox[{"Inactive", "[", "NIntegrate", "]"}], "[", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", "aa", " ", 
         RowBox[{"z5", "^", "\[Epsilon]"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Abs", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"m1mm2", "+", "z5"}], ")"}], 
             RowBox[{"(", 
              RowBox[{"m1pm2", "+", "z5"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"m3mp", "+", "z5"}], ")"}], 
             RowBox[{"(", 
              RowBox[{"m3pp", "+", "z5"}], ")"}]}], "]"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "-", "\[Epsilon]"}], ")"}]}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", 
          RowBox[{"bb", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"bb", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}]}]}], "]"}], "/.", 
   "BrPsSun"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PTemp", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"pmat", "[", 
      RowBox[{"\[Phi]", ",", "\[Gamma]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", "phi"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]", ",", "gamma"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PSunNum", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"PTemp", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PTemp", "[", 
          RowBox[{"[", 
           RowBox[{"4", ",", "4"}], "]"}], "]"}], "\[Rule]", " ", "P44Sun"}], 
        "}"}]}], ")"}], ".", "traf"}], "/.", "BrPsSun"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.930188552734117*^9, 3.930188632562669*^9}, {
   3.930188695918086*^9, 3.930188767042819*^9}, {3.930189376656918*^9, 
   3.930189402292941*^9}, {3.930189526739922*^9, 3.930189580476213*^9}, 
   3.930189828434416*^9, {3.930189864231126*^9, 3.930189874160129*^9}, {
   3.930189913184747*^9, 3.930189931195633*^9}, {3.930189970414681*^9, 
   3.930190012265658*^9}, {3.930190057269154*^9, 3.930190158356573*^9}, {
   3.930190409417639*^9, 3.93019041333738*^9}, {3.9302106718404093`*^9, 
   3.930210672184895*^9}, 3.930214485397398*^9, {3.930276996228778*^9, 
   3.930277001431036*^9}, {3.93038135042174*^9, 3.930381352591515*^9}, {
   3.930381694573723*^9, 3.930381721443585*^9}, 3.9303818092748833`*^9, {
   3.930381865044024*^9, 3.930381891633058*^9}, {3.930382284285637*^9, 
   3.930382371194751*^9}, 3.93038625174879*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"abf95ec3-20a1-4385-a50c-5acefdb11c96"]
}, Open  ]],

Cell[CellGroupData[{

Cell["(Numerical) TRBRs", "Subsubsection",
 CellChangeTimes->{{3.930382393925208*^9, 3.930382401007565*^9}, {
  3.930385305250809*^9, 3.930385308242159*^9}, {3.9306448636495*^9, 
  3.9306448656194983`*^9}},ExpressionUUID->"0c8968f3-3592-48ec-afb5-\
45f1f1afac90"],

Cell[TextData[{
 "Choose parameters so that ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Lambda]", "1"], "<", 
   SubscriptBox["\[Lambda]", "2"], "<", 
   SubscriptBox["\[Lambda]", "3"], "<", 
   SubscriptBox["\[Lambda]", "4"], "<", 
   SubscriptBox["\[Lambda]", "5"]}]], "Input",
  CellChangeTimes->{{3.930382247650985*^9, 3.930382271104413*^9}, {
    3.930382329256379*^9, 3.930382331143264*^9}, {3.9303831844970493`*^9, 
    3.930383217778014*^9}, {3.930383529561697*^9, 3.93038355653633*^9}, {
    3.9303835990339613`*^9, 3.930383602404577*^9}, 3.930383731731631*^9, {
    3.930385884701576*^9, 3.9303858948053207`*^9}, {3.930386092854128*^9, 
    3.930386149997501*^9}},ExpressionUUID->
  "a2757b8c-54f0-4613-a629-e32f6e12d73a"],
 ".\n Analytic Continuation for Lauricella does not work for all \[Epsilon], \
good values are for example \[Epsilon]=0.08,0.18"
}], "Text",
 CellChangeTimes->{{3.930386615949531*^9, 3.93038670933442*^9}, {
  3.930645977072381*^9, 3.930645986908825*^9}, {3.930646027732251*^9, 
  3.9306460290497837`*^9}, {3.930715081157485*^9, 
  3.930715088297879*^9}},ExpressionUUID->"6d3e4e39-9962-42cc-8355-\
19facee4be3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"numstest", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m1mm2", "\[Rule]", " ", "5.51035882188169"}], ",", 
     RowBox[{"m1pm2", "\[Rule]", " ", "4.096882882626552"}], ",", 
     RowBox[{"m3pp", "\[Rule]", "2.9454460059"}], ",", 
     RowBox[{"m3mp", "\[Rule]", "3.0181171509"}]}], "}"}]}], ";"}]], "Input",
 CellLabel->"In[32]:=",ExpressionUUID->"4517c39c-f12b-4b28-a993-495f0512e790"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Chop", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Transpose", "[", "PSunNum", "]"}], ".", 
             RowBox[{"Inverse", "[", 
              RowBox[{"Transpose", "[", "Csun", "]"}], "]"}], ".", 
             RowBox[{"(", 
              RowBox[{"PSunNum", "/.", 
               RowBox[{"{", 
                RowBox[{"\[Epsilon]", "\[Rule]", " ", 
                 RowBox[{"-", "\[Epsilon]"}]}], "}"}]}], ")"}]}], " ", "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "Pi", " ", "\[ImaginaryI]"}], ")"}]}], "-", 
           "Hsun"}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", "\[Rule]", " ", "0.08"}], "}"}]}], "/.", 
        "BrPsSun"}], "/.", "numstest"}], "//", "Activate"}], "//", 
     "MatrixForm"}], ")"}], ",", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "4"}], ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.930195388760763*^9, 3.930195396529498*^9}, {
  3.930195433577354*^9, 3.930195442177346*^9}, {3.9302145998450003`*^9, 
  3.930214612410606*^9}, {3.930277469008607*^9, 3.930277554110221*^9}, {
  3.9302775845992937`*^9, 3.930277630645854*^9}, {3.930278334936874*^9, 
  3.930278338423808*^9}, {3.930382429864465*^9, 3.930382470155087*^9}, {
  3.930383786271195*^9, 3.930383820914511*^9}, {3.9303857738930798`*^9, 
  3.930385774504497*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"871b3be2-15ef-4be8-99d9-eba144451aae"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.930382474954077*^9, 3.930382511130023*^9, 3.930383757157069*^9, {
   3.930383811087547*^9, 3.930383833102906*^9}, 3.9303854035523033`*^9, 
   3.9303857899985943`*^9, 3.930386381055519*^9, {3.930644957385394*^9, 
   3.930644974254999*^9}, 3.930715094831053*^9, 3.930715157349667*^9, 
   3.93071532329436*^9, 3.930715361512354*^9, 3.930716646535509*^9, 
   3.930716716620947*^9, 3.930716787590818*^9, 3.9307944634046783`*^9},
 CellLabel->
  "Out[33]//MatrixForm=",ExpressionUUID->"99b6aa3b-f2b3-4c30-bbb4-\
1e56966bb440"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["TRBRs  for  non - planar  crossed  box", "Section",
 CellChangeTimes->{{3.930624299144257*^9, 
  3.9306243089217653`*^9}},ExpressionUUID->"e6ae285f-52b5-4566-b51f-\
7578084dd62a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"cohomology", " ", "and", " ", "homology", " ", "bases", " ", 
    RowBox[{"(", 
     RowBox[{"before", " ", "rescaling"}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"npboxCohomBasis", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "z", " ", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["z", "4"], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"3", 
              SubscriptBox["s", "1"]}], "4"], 
            SuperscriptBox["z", "3"]}], "+", 
           RowBox[{
            FractionBox[
             SubscriptBox["s", "2"], "2"], 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{
            FractionBox[
             SubscriptBox["s", "3"], "4"], "z"}]}], ")"}]}], ",", 
        RowBox[{
         FractionBox[
          RowBox[{"-", "1"}], "2"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["z", "3"], "-", 
           RowBox[{
            FractionBox[
             SubscriptBox["s", "1"], "2"], 
            SuperscriptBox["z", "2"]}]}], ")"}]}], ",", 
        SuperscriptBox["z", "2"]}], "}"}], "/.", 
      RowBox[{
       SubscriptBox["s", "k_"], ":>", 
       RowBox[{"SymmetricPolynomial", "[", 
        RowBox[{"k", ",", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Lambda]", "#"], "&"}], "/@", 
          RowBox[{"Range", "[", "6", "]"}]}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"npboxHomBasis", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Lambda]", "1"], ",", 
         SubscriptBox["\[Lambda]", "2"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Lambda]", "3"], ",", 
         SubscriptBox["\[Lambda]", "4"]}], "}"}], ",", 
       RowBox[{"ContPlus", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\[Lambda]", "2"], ",", 
           SubscriptBox["\[Lambda]", "3"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\[Lambda]", "4"], ",", 
           SubscriptBox["\[Lambda]", "5"]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Lambda]", "4"], ",", 
         SubscriptBox["\[Lambda]", "5"]}], "}"}], ",", 
       RowBox[{"ContPlus", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\[Lambda]", "1"], ",", 
           SubscriptBox["\[Lambda]", "2"]}], "}"}], ",", 
         RowBox[{"ContPlus", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["\[Lambda]", "3"], ",", 
             SubscriptBox["\[Lambda]", "4"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["\[Lambda]", "5"], ",", 
             SubscriptBox["\[Lambda]", "6"]}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.92900657447637*^9, 3.9290066531855917`*^9}, 
   3.929006857272437*^9, {3.929015980314775*^9, 3.929016003824239*^9}, {
   3.929346141930218*^9, 3.929346142500731*^9}, {3.929346614345434*^9, 
   3.9293466167594013`*^9}, {3.929690790820554*^9, 3.929690791412939*^9}, {
   3.92969092063122*^9, 3.929690931072301*^9}, {3.929695268922117*^9, 
   3.9296952695784903`*^9}, {3.929695309328263*^9, 3.929695348078249*^9}, {
   3.92970042760682*^9, 3.929700433644665*^9}, {3.929700549910963*^9, 
   3.929700572014823*^9}, {3.929700655211997*^9, 3.929700658217885*^9}, {
   3.93064305586683*^9, 3.930643092895082*^9}, {3.93064319039888*^9, 
   3.930643206244009*^9}, {3.930643560554015*^9, 3.930643561468199*^9}, {
   3.930643697214319*^9, 3.930643700638749*^9}, {3.930644107189983*^9, 
   3.930644107784459*^9}, {3.930644171323432*^9, 3.9306441714376907`*^9}, {
   3.930644539507303*^9, 3.930644552907148*^9}, {3.930716248583663*^9, 
   3.930716262370821*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"d403d597-7473-47bd-b935-f319a7fba6df"],

Cell[CellGroupData[{

Cell["Homology  intersection  matrix", "Subsection",
 CellChangeTimes->{{3.9306430978363247`*^9, 
  3.930643106878546*^9}},ExpressionUUID->"f96e1b2b-1c33-4199-8515-\
f0e31a150086"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"homology", " ", "intersection", " ", "matrix"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"npboxHMatrix", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Epsilon]"}]]}], 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Epsilon]"}]]}]], 
        ",", 
        FractionBox[
         RowBox[{"1", "-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Epsilon]"}]]}], 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Epsilon]"}]]}]], 
        ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             "\[Epsilon]"}]]}]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Epsilon]"}]]}], 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Epsilon]"}]]}]]}],
        "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "2"], ",", 
        FractionBox[
         RowBox[{"1", "-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Epsilon]"}]]}], 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Epsilon]"}]]}]], 
        ",", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Epsilon]"}]]}], 
           ")"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Epsilon]"}]]}], 
           ")"}]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Epsilon]"}]]}], 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Epsilon]"}]]}]], 
        ",", 
        FractionBox[
         RowBox[{"3", "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Epsilon]"}]]}]}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             "\[Epsilon]"}]]}]}]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Epsilon]"}]]}]], 
        ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Epsilon]"}]]}], 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Epsilon]"}]]}]], 
        ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Epsilon]"}]]}], 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Epsilon]"}]]}]], 
        ",", 
        FractionBox[
         RowBox[{"1", "-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Epsilon]"}]]}], 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Epsilon]"}]]}]]}],
        "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Epsilon]"}]]}], 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Epsilon]"}]]}]], 
        ",", 
        FractionBox[
         RowBox[{"3", "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Epsilon]"}]]}]}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             "\[Epsilon]"}]]}]}]], ",", 
        FractionBox[
         RowBox[{"1", "-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Epsilon]"}]]}], 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Epsilon]"}]]}]], 
        ",", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Epsilon]"}]]}], 
           ")"}]}], 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Epsilon]"}]]}]]}],
        "}"}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.930624349521033*^9, 3.930624354528353*^9}, {
  3.930644504819311*^9, 3.930644524177166*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"2a24b80c-ff72-4d86-a116-520023fcddb6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cohomology  intersection  matrix", "Subsection",
 CellChangeTimes->{{3.930643108216777*^9, 
  3.93064311796806*^9}},ExpressionUUID->"fbe15bb9-5414-4c0f-98e0-\
6a1834f272b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"cohomology", " ", "intersection", " ", "matrix", " ", 
    RowBox[{"(", 
     RowBox[{"after", " ", "rescaling"}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"npboxCMatrix", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", "\[Epsilon]"}]}]]}], ",", "0", ",", "0"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Lambda]", "1"], "+", 
             SubscriptBox["\[Lambda]", "2"]}], ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"6", " ", "\[Epsilon]"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"2", "+", 
           RowBox[{"8", " ", "\[Epsilon]"}]}]]}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", "-", 
          RowBox[{"4", " ", "\[Epsilon]"}]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Lambda]", "1"], "+", 
             SubscriptBox["\[Lambda]", "2"]}], ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"6", " ", "\[Epsilon]"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]]}], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"64", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"20", " ", 
              SuperscriptBox["\[Epsilon]", "2"]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["\[Epsilon]", "4"]}]}], ")"}]}]], "\[Epsilon]", 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Lambda]", "1", "4"]}], "+", 
           RowBox[{
            SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
               SubscriptBox["\[Lambda]", "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["\[Lambda]", "3"], "+", 
                 SubscriptBox["\[Lambda]", "4"], "+", 
                 SubscriptBox["\[Lambda]", "5"], "+", 
                 SubscriptBox["\[Lambda]", "6"]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SubsuperscriptBox["\[Lambda]", "2", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
              SubsuperscriptBox["\[Lambda]", "4", "2"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Epsilon]", "2"], " ", 
               SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Lambda]", "4"], " ", 
               SubscriptBox["\[Lambda]", "5"]}], "-", 
              RowBox[{"104", " ", 
               SuperscriptBox["\[Epsilon]", "2"], " ", 
               SubscriptBox["\[Lambda]", "4"], " ", 
               SubscriptBox["\[Lambda]", "5"]}], "+", 
              SubsuperscriptBox["\[Lambda]", "5", "2"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Epsilon]", "2"], " ", 
               SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Lambda]", "4"], " ", 
               SubscriptBox["\[Lambda]", "6"]}], "-", 
              RowBox[{"104", " ", 
               SuperscriptBox["\[Epsilon]", "2"], " ", 
               SubscriptBox["\[Lambda]", "4"], " ", 
               SubscriptBox["\[Lambda]", "6"]}], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Lambda]", "5"], " ", 
               SubscriptBox["\[Lambda]", "6"]}], "-", 
              RowBox[{"104", " ", 
               SuperscriptBox["\[Epsilon]", "2"], " ", 
               SubscriptBox["\[Lambda]", "5"], " ", 
               SubscriptBox["\[Lambda]", "6"]}], "+", 
              SubsuperscriptBox["\[Lambda]", "6", "2"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Epsilon]", "2"], " ", 
               SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"52", " ", 
                  SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
               SubscriptBox["\[Lambda]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["\[Lambda]", "4"], "+", 
                 SubscriptBox["\[Lambda]", "5"], "+", 
                 SubscriptBox["\[Lambda]", "6"]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
               SubscriptBox["\[Lambda]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["\[Lambda]", "3"], "+", 
                 SubscriptBox["\[Lambda]", "4"], "+", 
                 SubscriptBox["\[Lambda]", "5"], "+", 
                 SubscriptBox["\[Lambda]", "6"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SubscriptBox["\[Lambda]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Lambda]", "2", "3"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["\[Lambda]", "3"], "+", 
                 SubscriptBox["\[Lambda]", "4"], "+", 
                 SubscriptBox["\[Lambda]", "5"], "+", 
                 SubscriptBox["\[Lambda]", "6"]}], ")"}]}], "+", 
              RowBox[{
               SubscriptBox["\[Lambda]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
                  SubsuperscriptBox["\[Lambda]", "4", "2"]}], "-", 
                 SubsuperscriptBox["\[Lambda]", "5", "2"], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Epsilon]", "2"], " ", 
                  SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SubscriptBox["\[Lambda]", "5"], " ", 
                  SubscriptBox["\[Lambda]", "6"]}], "+", 
                 RowBox[{"104", " ", 
                  SuperscriptBox["\[Epsilon]", "2"], " ", 
                  SubscriptBox["\[Lambda]", "5"], " ", 
                  SubscriptBox["\[Lambda]", "6"]}], "-", 
                 SubsuperscriptBox["\[Lambda]", "6", "2"], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Epsilon]", "2"], " ", 
                  SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"52", " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
                  SubscriptBox["\[Lambda]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SubscriptBox["\[Lambda]", "5"], "+", 
                    SubscriptBox["\[Lambda]", "6"]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"52", " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
                  SubscriptBox["\[Lambda]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SubscriptBox["\[Lambda]", "4"], "+", 
                    SubscriptBox["\[Lambda]", "5"], "+", 
                    SubscriptBox["\[Lambda]", "6"]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"16", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["\[Lambda]", "4"], " ", 
                  SubscriptBox["\[Lambda]", "5"], " ", 
                  SubscriptBox["\[Lambda]", "6"]}], "+", 
                 RowBox[{
                  SubscriptBox["\[Lambda]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["\[Lambda]", "5"], " ", 
                    SubscriptBox["\[Lambda]", "6"]}], "+", 
                    RowBox[{
                    SubscriptBox["\[Lambda]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Lambda]", "5"], "+", 
                    SubscriptBox["\[Lambda]", "6"]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Lambda]", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Lambda]", "2", "3"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["\[Lambda]", "3"], "+", 
                 SubscriptBox["\[Lambda]", "4"], "+", 
                 SubscriptBox["\[Lambda]", "5"], "+", 
                 SubscriptBox["\[Lambda]", "6"]}], ")"}]}], "+", 
              RowBox[{
               SubscriptBox["\[Lambda]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
                  SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
                 SubsuperscriptBox["\[Lambda]", "5", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Epsilon]", "2"], " ", 
                  SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
                 RowBox[{"14", " ", 
                  SubscriptBox["\[Lambda]", "5"], " ", 
                  SubscriptBox["\[Lambda]", "6"]}], "+", 
                 RowBox[{"152", " ", 
                  SuperscriptBox["\[Epsilon]", "2"], " ", 
                  SubscriptBox["\[Lambda]", "5"], " ", 
                  SubscriptBox["\[Lambda]", "6"]}], "+", 
                 SubsuperscriptBox["\[Lambda]", "6", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Epsilon]", "2"], " ", 
                  SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"76", " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
                  SubscriptBox["\[Lambda]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SubscriptBox["\[Lambda]", "5"], "+", 
                    SubscriptBox["\[Lambda]", "6"]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"76", " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
                  SubscriptBox["\[Lambda]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SubscriptBox["\[Lambda]", "4"], "+", 
                    SubscriptBox["\[Lambda]", "5"], "+", 
                    SubscriptBox["\[Lambda]", "6"]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["\[Lambda]", "4"], " ", 
                  SubscriptBox["\[Lambda]", "5"], " ", 
                  SubscriptBox["\[Lambda]", "6"]}], "+", 
                 RowBox[{
                  SubscriptBox["\[Lambda]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["\[Lambda]", "5"], " ", 
                    SubscriptBox["\[Lambda]", "6"]}], "+", 
                    RowBox[{
                    SubscriptBox["\[Lambda]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Lambda]", "5"], "+", 
                    SubscriptBox["\[Lambda]", "6"]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}]}]], "\[Epsilon]", " ", 
         
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}], " ", 
            SubsuperscriptBox["\[Lambda]", "1", "3"]}], "+", 
           RowBox[{
            SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"16", " ", "\[Epsilon]"}]}], ")"}], " ", 
               SubscriptBox["\[Lambda]", "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"20", " ", "\[Epsilon]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["\[Lambda]", "3"], "+", 
                 SubscriptBox["\[Lambda]", "4"], "+", 
                 SubscriptBox["\[Lambda]", "5"], "+", 
                 SubscriptBox["\[Lambda]", "6"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SubscriptBox["\[Lambda]", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"16", " ", "\[Epsilon]"}]}], ")"}], " ", 
               SubsuperscriptBox["\[Lambda]", "2", "2"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "+", 
                 RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
               SubscriptBox["\[Lambda]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["\[Lambda]", "3"], "+", 
                 SubscriptBox["\[Lambda]", "4"], "+", 
                 SubscriptBox["\[Lambda]", "5"], "+", 
                 SubscriptBox["\[Lambda]", "6"]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["\[Lambda]", "3", "2"], "+", 
                 SubsuperscriptBox["\[Lambda]", "4", "2"], "+", 
                 SubsuperscriptBox["\[Lambda]", "5", "2"], "-", 
                 RowBox[{"6", " ", 
                  SubscriptBox["\[Lambda]", "5"], " ", 
                  SubscriptBox["\[Lambda]", "6"]}], "+", 
                 SubsuperscriptBox["\[Lambda]", "6", "2"], "-", 
                 RowBox[{"6", " ", 
                  SubscriptBox["\[Lambda]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SubscriptBox["\[Lambda]", "5"], "+", 
                    SubscriptBox["\[Lambda]", "6"]}], ")"}]}], "-", 
                 RowBox[{"6", " ", 
                  SubscriptBox["\[Lambda]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SubscriptBox["\[Lambda]", "4"], "+", 
                    SubscriptBox["\[Lambda]", "5"], "+", 
                    SubscriptBox["\[Lambda]", "6"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SubscriptBox["\[Lambda]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}], " ", 
               SubsuperscriptBox["\[Lambda]", "2", "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"20", " ", "\[Epsilon]"}]}], ")"}], " ", 
               SubscriptBox["\[Lambda]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["\[Lambda]", "3"], "+", 
                 SubscriptBox["\[Lambda]", "4"], "+", 
                 SubscriptBox["\[Lambda]", "5"], "+", 
                 SubscriptBox["\[Lambda]", "6"]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["\[Lambda]", "3", "2"], "+", 
                 SubsuperscriptBox["\[Lambda]", "4", "2"], "+", 
                 SubsuperscriptBox["\[Lambda]", "5", "2"], "-", 
                 RowBox[{"6", " ", 
                  SubscriptBox["\[Lambda]", "5"], " ", 
                  SubscriptBox["\[Lambda]", "6"]}], "+", 
                 SubsuperscriptBox["\[Lambda]", "6", "2"], "-", 
                 RowBox[{"6", " ", 
                  SubscriptBox["\[Lambda]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SubscriptBox["\[Lambda]", "5"], "+", 
                    SubscriptBox["\[Lambda]", "6"]}], ")"}]}], "-", 
                 RowBox[{"6", " ", 
                  SubscriptBox["\[Lambda]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SubscriptBox["\[Lambda]", "4"], "+", 
                    SubscriptBox["\[Lambda]", "5"], "+", 
                    SubscriptBox["\[Lambda]", "6"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}], " ", 
              SubsuperscriptBox["\[Lambda]", "1", "2"]}], "+", 
             RowBox[{
              SubscriptBox["\[Lambda]", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SubscriptBox["\[Lambda]", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["\[Lambda]", "3"], "+", 
                   SubscriptBox["\[Lambda]", "4"], "+", 
                   SubscriptBox["\[Lambda]", "5"], "+", 
                   SubscriptBox["\[Lambda]", "6"]}], ")"}]}]}], ")"}]}], "+", 
             
             RowBox[{
              SubscriptBox["\[Lambda]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}], " ", 
                 SubscriptBox["\[Lambda]", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["\[Lambda]", "3"], "+", 
                   SubscriptBox["\[Lambda]", "4"], "+", 
                   SubscriptBox["\[Lambda]", "5"], "+", 
                   SubscriptBox["\[Lambda]", "6"]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"6", " ", "\[Epsilon]"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        FractionBox["1", 
         RowBox[{"2", "-", 
          RowBox[{"8", " ", "\[Epsilon]"}]}]], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}]}]], "\[Epsilon]", " ", 
         
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}], " ", 
            SubsuperscriptBox["\[Lambda]", "1", "3"]}], "-", 
           RowBox[{
            SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}], " ", 
               SubscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"20", " ", "\[Epsilon]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["\[Lambda]", "3"], "+", 
                 SubscriptBox["\[Lambda]", "4"], "+", 
                 SubscriptBox["\[Lambda]", "5"], "+", 
                 SubscriptBox["\[Lambda]", "6"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SubscriptBox["\[Lambda]", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}], " ", 
               SubsuperscriptBox["\[Lambda]", "2", "2"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
               SubscriptBox["\[Lambda]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["\[Lambda]", "3"], "+", 
                 SubscriptBox["\[Lambda]", "4"], "+", 
                 SubscriptBox["\[Lambda]", "5"], "+", 
                 SubscriptBox["\[Lambda]", "6"]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["\[Lambda]", "3", "2"], "+", 
                 SubsuperscriptBox["\[Lambda]", "4", "2"], "+", 
                 SubsuperscriptBox["\[Lambda]", "5", "2"], "-", 
                 RowBox[{"6", " ", 
                  SubscriptBox["\[Lambda]", "5"], " ", 
                  SubscriptBox["\[Lambda]", "6"]}], "+", 
                 SubsuperscriptBox["\[Lambda]", "6", "2"], "-", 
                 RowBox[{"6", " ", 
                  SubscriptBox["\[Lambda]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SubscriptBox["\[Lambda]", "5"], "+", 
                    SubscriptBox["\[Lambda]", "6"]}], ")"}]}], "-", 
                 RowBox[{"6", " ", 
                  SubscriptBox["\[Lambda]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SubscriptBox["\[Lambda]", "4"], "+", 
                    SubscriptBox["\[Lambda]", "5"], "+", 
                    SubscriptBox["\[Lambda]", "6"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SubscriptBox["\[Lambda]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}], " ", 
               SubsuperscriptBox["\[Lambda]", "2", "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"20", " ", "\[Epsilon]"}]}], ")"}], " ", 
               SubscriptBox["\[Lambda]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["\[Lambda]", "3"], "+", 
                 SubscriptBox["\[Lambda]", "4"], "+", 
                 SubscriptBox["\[Lambda]", "5"], "+", 
                 SubscriptBox["\[Lambda]", "6"]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["\[Lambda]", "3", "2"], "+", 
                 SubsuperscriptBox["\[Lambda]", "4", "2"], "+", 
                 SubsuperscriptBox["\[Lambda]", "5", "2"], "-", 
                 RowBox[{"6", " ", 
                  SubscriptBox["\[Lambda]", "5"], " ", 
                  SubscriptBox["\[Lambda]", "6"]}], "+", 
                 SubsuperscriptBox["\[Lambda]", "6", "2"], "-", 
                 RowBox[{"6", " ", 
                  SubscriptBox["\[Lambda]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SubscriptBox["\[Lambda]", "5"], "+", 
                    SubscriptBox["\[Lambda]", "6"]}], ")"}]}], "-", 
                 RowBox[{"6", " ", 
                  SubscriptBox["\[Lambda]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SubscriptBox["\[Lambda]", "4"], "+", 
                    SubscriptBox["\[Lambda]", "5"], "+", 
                    SubscriptBox["\[Lambda]", "6"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], ",", 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SubsuperscriptBox["\[Lambda]", "1", "2"]}], "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["\[Lambda]", "2", "2"]}], "+", 
            SubsuperscriptBox["\[Lambda]", "3", "2"], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["\[Lambda]", "3"], " ", 
             SubscriptBox["\[Lambda]", "4"]}], "+", 
            SubsuperscriptBox["\[Lambda]", "4", "2"], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["\[Lambda]", "3"], " ", 
             SubscriptBox["\[Lambda]", "5"]}], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["\[Lambda]", "4"], " ", 
             SubscriptBox["\[Lambda]", "5"]}], "+", 
            SubsuperscriptBox["\[Lambda]", "5", "2"], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["\[Lambda]", "3"], " ", 
             SubscriptBox["\[Lambda]", "6"]}], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["\[Lambda]", "4"], " ", 
             SubscriptBox["\[Lambda]", "6"]}], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["\[Lambda]", "5"], " ", 
             SubscriptBox["\[Lambda]", "6"]}], "+", 
            SubsuperscriptBox["\[Lambda]", "6", "2"], "-", 
            RowBox[{"8", " ", 
             SubscriptBox["\[Lambda]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[Lambda]", "3"], "+", 
               SubscriptBox["\[Lambda]", "4"], "+", 
               SubscriptBox["\[Lambda]", "5"], "+", 
               SubscriptBox["\[Lambda]", "6"]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             SubscriptBox["\[Lambda]", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[Lambda]", "2"], "+", 
               SubscriptBox["\[Lambda]", "3"], "+", 
               SubscriptBox["\[Lambda]", "4"], "+", 
               SubscriptBox["\[Lambda]", "5"], "+", 
               SubscriptBox["\[Lambda]", "6"]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "16"}], "+", 
          RowBox[{"256", " ", 
           SuperscriptBox["\[Epsilon]", "2"]}]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "1"]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "2"]}], "+", 
             SubscriptBox["\[Lambda]", "3"], "+", 
             SubscriptBox["\[Lambda]", "4"], "+", 
             SubscriptBox["\[Lambda]", "5"], "+", 
             SubscriptBox["\[Lambda]", "6"]}], ")"}]}], 
          RowBox[{"8", "-", 
           RowBox[{"32", " ", "\[Epsilon]"}]}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}], " ", 
               SubsuperscriptBox["\[Lambda]", "1", "2"]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["\[Lambda]", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SubscriptBox["\[Lambda]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["\[Lambda]", "3"], "+", 
                  SubscriptBox["\[Lambda]", "4"], "+", 
                  SubscriptBox["\[Lambda]", "5"], "+", 
                  SubscriptBox["\[Lambda]", "6"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["\[Lambda]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  SubscriptBox["\[Lambda]", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["\[Lambda]", "3"], "+", 
                  SubscriptBox["\[Lambda]", "4"], "+", 
                  SubscriptBox["\[Lambda]", "5"], "+", 
                  SubscriptBox["\[Lambda]", "6"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"6", " ", "\[Epsilon]"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "1"]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "2"]}], "+", 
             SubscriptBox["\[Lambda]", "3"], "+", 
             SubscriptBox["\[Lambda]", "4"], "+", 
             SubscriptBox["\[Lambda]", "5"], "+", 
             SubscriptBox["\[Lambda]", "6"]}], ")"}]}], 
          RowBox[{"8", "+", 
           RowBox[{"32", " ", "\[Epsilon]"}]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["\[Epsilon]", "4"]}]}], "}"}]}], "}"}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.930624400476995*^9, 3.930624406860969*^9}, {
  3.930644093600939*^9, 3.930644098662665*^9}, {3.930644526800254*^9, 
  3.930644534987699*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"f8a15713-5646-4a02-8f56-c03e8d2e42ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell["(Numerical) Period  matrix", "Subsection",
 CellChangeTimes->{{3.9306432899497967`*^9, 
  3.930643296844639*^9}},ExpressionUUID->"0ec67558-814c-4d18-9b75-\
f16aa7ea1361"],

Cell[BoxData[
 RowBox[{
  RowBox[{"npboxAbsTwist", "[", "z_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Abs", "[", 
     RowBox[{"(", 
      RowBox[{"z", "-", 
       SubscriptBox["\[Lambda]", "1"]}], ")"}], "]"}], 
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}]], 
   SuperscriptBox[
    RowBox[{"Abs", "[", 
     RowBox[{"(", 
      RowBox[{"z", "-", 
       SubscriptBox["\[Lambda]", "2"]}], ")"}], "]"}], 
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}]], 
   SuperscriptBox[
    RowBox[{"Abs", "[", 
     RowBox[{"(", 
      RowBox[{"z", "-", 
       SubscriptBox["\[Lambda]", "3"]}], ")"}], "]"}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], "-", "\[Epsilon]"}]], 
   SuperscriptBox[
    RowBox[{"Abs", "[", 
     RowBox[{"(", 
      RowBox[{"z", "-", 
       SubscriptBox["\[Lambda]", "4"]}], ")"}], "]"}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], "-", "\[Epsilon]"}]], 
   SuperscriptBox[
    RowBox[{"Abs", "[", 
     RowBox[{"(", 
      RowBox[{"z", "-", 
       SubscriptBox["\[Lambda]", "5"]}], ")"}], "]"}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], "-", "\[Epsilon]"}]], 
   SuperscriptBox[
    RowBox[{"Abs", "[", 
     RowBox[{"(", 
      RowBox[{"z", "-", 
       SubscriptBox["\[Lambda]", "6"]}], ")"}], "]"}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], "-", "\[Epsilon]"}]]}]}]], "Input",
 CellLabel->"In[38]:=",ExpressionUUID->"f5cf94c5-be84-4090-bacf-dbdfcafbaa4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"our", " ", "branch", " ", "choice"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"npboxTwistOnInterval", "[", "1", "]"}], "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "I"}], " ", "\[Pi]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], "/", "2"}], "-", 
         RowBox[{"4", "\[Epsilon]"}]}], ")"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"npboxTwistOnInterval", "[", "2", "]"}], "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "I"}], " ", "\[Pi]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"4", "\[Epsilon]"}]}], ")"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"npboxTwistOnInterval", "[", "3", "]"}], "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "I"}], " ", "\[Pi]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], "/", "2"}], "-", 
         RowBox[{"3", "\[Epsilon]"}]}], ")"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"npboxTwistOnInterval", "[", "4", "]"}], "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "I"}], " ", "\[Pi]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", "\[Epsilon]"}]}], ")"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"npboxTwistOnInterval", "[", "5", "]"}], "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "I"}], " ", "\[Pi]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], "-", "\[Epsilon]"}], ")"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"npboxTwistOnInterval", "[", "6", "]"}], "=", "1"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.930643324198381*^9, 3.9306433782321987`*^9}, {
  3.930644562335486*^9, 3.930644568006213*^9}, {3.9307165814269133`*^9, 
  3.930716581981676*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"2dbdbaaa-d079-4935-9c85-71bb21d3926f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"numerical", " ", "integration", " ", "on", " ", 
    RowBox[{"interval", " ", "[", 
     RowBox[{
      SubscriptBox["\[Lambda]", "i"], ",", 
      SubscriptBox["\[Lambda]", 
       RowBox[{"i", "+", "1"}]]}], "]"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"npboxIntegrateOnInterval", "[", 
     RowBox[{"cohomElem_", ",", 
      RowBox[{"ContPlus", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}], ",", "ls_", ",", "eps_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"npboxIntegrateOnInterval", "[", 
      RowBox[{"cohomElem", ",", "a", ",", "ls", ",", "eps"}], "]"}], "+", 
     RowBox[{"npboxIntegrateOnInterval", "[", 
      RowBox[{"cohomElem", ",", "b", ",", "ls", ",", "eps"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"npboxIntegrateOnInterval", "[", 
      RowBox[{"cohomElem_", ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Lambda]", "a_"], ",", 
         SubscriptBox["\[Lambda]", "b_"]}], "}"}], ",", "ls_", ",", "eps_"}], 
      "]"}], "/;", 
     RowBox[{"b", "==", 
      RowBox[{"a", "+", "1"}]}]}], ":=", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"npboxCohomBasis", "[", 
          RowBox[{"[", "cohomElem", "]"}], "]"}], "*", 
         RowBox[{"npboxTwistOnInterval", "[", "a", "]"}], 
         RowBox[{"npboxAbsTwist", "[", "z", "]"}]}], "/.", 
        RowBox[{"Thread", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Lambda]", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "6", "]"}]}], "->", "ls"}], "]"}]}], "/.", 
       RowBox[{"\[Epsilon]", "->", "eps"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", 
        RowBox[{"ls", "[", 
         RowBox[{"[", "a", "]"}], "]"}], ",", 
        RowBox[{"ls", "[", 
         RowBox[{"[", 
          RowBox[{"a", "+", "1"}], "]"}], "]"}]}], "}"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.930643304704176*^9, {3.9306433484290247`*^9, 3.930643382121557*^9}, {
   3.930643448329581*^9, 3.930643482930823*^9}, {3.930643649728607*^9, 
   3.930643667994895*^9}, {3.930643747101938*^9, 3.9306437864965754`*^9}, {
   3.930644570700622*^9, 3.9306445867157173`*^9}, {3.930715372513114*^9, 
   3.930715373482152*^9}, {3.930715730911429*^9, 3.930715732129147*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"5590a09c-e547-46fc-a4c7-971a42f81feb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"numerical", " ", "period", " ", "matrix", " ", 
    RowBox[{"(", 
     RowBox[{"after", " ", "rescaling"}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"npboxPeriodMatrix", "[", 
    RowBox[{"ls_", ",", "eps_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "eps"}], "}"}], "]"}], 
    ".", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"npboxIntegrateOnInterval", "[", 
       RowBox[{"i", ",", " ", "contour", ",", "ls", ",", "eps"}], "]"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"contour", ",", "npboxHomBasis"}], "}"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9306437657128887`*^9, 3.930643773566008*^9}, {
   3.930643826059355*^9, 3.93064383562551*^9}, {3.9306439593563128`*^9, 
   3.930643998508877*^9}, {3.9306441975670977`*^9, 3.930644198674526*^9}, {
   3.930644588846127*^9, 3.930644603241824*^9}, 3.9307153743625507`*^9, {
   3.930715736826657*^9, 3.93071575761128*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"a62dd5ab-43f1-45a3-ad1f-3e6168892be9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["TRBRs", "Subsection",
 CellChangeTimes->{{3.9306441482251463`*^9, 
  3.930644152607977*^9}},ExpressionUUID->"49bcf982-4655-4fd1-9894-\
2972cdd3ef18"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Checks", " ", "TRBRs", " ", "for", " ", "given", " ", "choice", " ", "of",
     " ", "branch", " ", "points", " ", "and", " ", "\[Epsilon]", " ", 
    RowBox[{"(", 
     RowBox[{
     "there", " ", "are", " ", "numerical", " ", "issues", " ", "for", " ", 
      "\[Epsilon]", " ", "too", " ", "large"}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ls", "=", 
        RowBox[{"Sort", "@", 
         RowBox[{"RandomReal", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", "6"}], "]"}]}]}], ",", 
       RowBox[{"eps", "=", "0.09"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Transpose", "@", 
          RowBox[{"npboxPeriodMatrix", "[", 
           RowBox[{"ls", ",", "eps"}], "]"}]}], ".", 
         RowBox[{"(", 
          RowBox[{"Inverse", "@", 
           RowBox[{"Transpose", "@", "npboxCMatrix"}]}], ")"}], ".", 
         RowBox[{"npboxPeriodMatrix", "[", 
          RowBox[{"ls", ",", 
           RowBox[{"-", "eps"}]}], "]"}]}], "-", 
        RowBox[{"2", "\[Pi]", " ", "I", " ", "npboxHMatrix"}]}], "/.", 
       RowBox[{"Thread", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["\[Lambda]", "#"], "&"}], "/@", 
          RowBox[{"Range", "[", "6", "]"}]}], "->", "ls"}], "]"}]}], "/.", 
      RowBox[{"\[Epsilon]", "->", "eps"}]}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"Chop", "[", 
     RowBox[{"#", ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "4"}]]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.930644248828149*^9, 3.930644423408445*^9}, {
  3.930644607731843*^9, 3.93064465139342*^9}, {3.930711872155589*^9, 
  3.930711903322597*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"6a5ee84e-d519-4b79-b18b-baa71a4ad8a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9306443655401783`*^9, 3.930644424619688*^9}, 
   3.930644496079259*^9, 3.930644653792025*^9, 3.9306448783365593`*^9, {
   3.930711879704205*^9, 3.930711904293203*^9}, 3.930715361645172*^9, 
   3.930715741563854*^9, 3.930716591873344*^9, 3.930716647337141*^9, 
   3.930716729383634*^9, 3.930716788419777*^9, 3.9307944642770033`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"94658328-8282-4f3b-bf11-91a3a3eb0164"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"PolylogToolsKernel",
WindowSize->{Full, Full},
WindowMargins->{{Automatic, 122}, {Automatic, 0}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9797dadb-b92b-4111-8182-4387fa22f17e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 174, 3, 67, "Section",ExpressionUUID->"cb827588-0a5f-4f36-a041-eb2020777537"],
Cell[CellGroupData[{
Cell[779, 29, 164, 3, 54, "Subsection",ExpressionUUID->"8c8d4bf2-4129-4bbb-97a4-ad1871daea5f"],
Cell[946, 34, 320, 7, 30, "Input",ExpressionUUID->"e6a75ed6-990a-494d-88c9-efdbadec9609"],
Cell[1269, 43, 3560, 104, 115, "Input",ExpressionUUID->"1b3e7adc-9d0e-4617-afa9-857a51433965"],
Cell[4832, 149, 3109, 80, 73, "Input",ExpressionUUID->"f78810ce-9c67-482a-adc1-45afe9588ffc"],
Cell[7944, 231, 2101, 57, 73, "Input",ExpressionUUID->"ac41286b-de7f-4af2-973e-fdb6258976c7"],
Cell[10048, 290, 1542, 38, 52, "Input",ExpressionUUID->"48b5c553-ebbc-482a-9b9b-300ace0a3c75"]
}, Closed]],
Cell[CellGroupData[{
Cell[11627, 333, 235, 4, 38, "Subsection",ExpressionUUID->"be197445-0704-4f4f-a24f-b6a597b783a5"],
Cell[11865, 339, 8047, 185, 367, "Input",ExpressionUUID->"35599fdf-9ea8-4d24-9c5d-576c1bf01588"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19961, 530, 238, 4, 67, "Section",ExpressionUUID->"dd5e1d56-a8f8-4f40-aae2-38b46f95a4fc"],
Cell[CellGroupData[{
Cell[20224, 538, 162, 3, 54, "Subsection",ExpressionUUID->"ede0ad22-7f6d-434e-a258-268f68959049"],
Cell[20389, 543, 1774, 45, 115, "Input",ExpressionUUID->"78df85f2-84b3-486f-89f0-bbf6dffb1128"],
Cell[22166, 590, 379, 8, 30, "Input",ExpressionUUID->"71a65a3c-1abb-4f30-89f7-979a3d182808"],
Cell[22548, 600, 9561, 239, 346, "Input",ExpressionUUID->"2c9a6501-c04e-4ed7-82e1-24603e7b25f9"]
}, Closed]],
Cell[CellGroupData[{
Cell[32146, 844, 209, 4, 38, "Subsection",ExpressionUUID->"232db7c7-cc7a-4de1-a173-51ec7a31bf3f"],
Cell[32358, 850, 11911, 210, 70, "Input",ExpressionUUID->"e5a4fb16-4d84-454a-8479-99ecc9c59df1"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44318, 1066, 232, 4, 67, "Section",ExpressionUUID->"0bda09ab-e2d0-46b9-a377-738708f9d3f4"],
Cell[CellGroupData[{
Cell[44575, 1074, 156, 3, 45, "Subsubsection",ExpressionUUID->"a4cf09c9-dd56-49ab-a618-e3729927655a"],
Cell[44734, 1079, 2355, 71, 52, "Input",ExpressionUUID->"ef53c662-ab96-416a-a536-f9b42d7c2fd6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47126, 1155, 165, 3, 45, "Subsubsection",ExpressionUUID->"21a0d0e5-21a6-46a3-9306-7a3e8d950637"],
Cell[47294, 1160, 3659, 90, 136, "Input",ExpressionUUID->"54e20943-3486-4e39-8334-bc2a146c0feb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50990, 1255, 162, 3, 45, "Subsubsection",ExpressionUUID->"021dda65-2fe7-429a-95ec-429506b669a1"],
Cell[51155, 1260, 3152, 92, 117, "Input",ExpressionUUID->"359fe345-f64b-4d5f-90af-a4fd7b39048a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54344, 1357, 174, 3, 45, "Subsubsection",ExpressionUUID->"74cf49a0-a40c-4c47-a58b-4169d841561a"],
Cell[54521, 1362, 5402, 160, 94, "Input",ExpressionUUID->"8adf2aa0-6b97-48ef-83b9-15cc1a0f00eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59960, 1527, 172, 3, 45, "Subsubsection",ExpressionUUID->"67099483-7c13-4c16-a736-6f25a1a5128f"],
Cell[60135, 1532, 3011, 86, 52, "Input",ExpressionUUID->"daad1ff6-42bb-4b10-89f6-dde975ffc0e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63183, 1623, 228, 4, 45, "Subsubsection",ExpressionUUID->"6d296b99-0327-4bd0-9b41-d7dbed11a90a"],
Cell[63414, 1629, 3246, 94, 52, "Input",ExpressionUUID->"12d944ba-4c24-400b-a6da-a9ade74dc49c"],
Cell[66663, 1725, 3418, 90, 115, "Input",ExpressionUUID->"abf95ec3-20a1-4385-a50c-5acefdb11c96"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70118, 1820, 263, 4, 45, "Subsubsection",ExpressionUUID->"0c8968f3-3592-48ec-afb5-45f1f1afac90"],
Cell[70384, 1826, 1149, 23, 58, "Text",ExpressionUUID->"6d3e4e39-9962-42cc-8355-19facee4be3d"],
Cell[71536, 1851, 427, 9, 30, "Input",ExpressionUUID->"4517c39c-f12b-4b28-a993-495f0512e790"],
Cell[CellGroupData[{
Cell[71988, 1864, 1586, 38, 30, "Input",ExpressionUUID->"871b3be2-15ef-4be8-99d9-eba144451aae"],
Cell[73577, 1904, 1100, 27, 97, "Output",ExpressionUUID->"99b6aa3b-f2b3-4c30-bbb4-1e56966bb440"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[74738, 1938, 185, 3, 67, "Section",ExpressionUUID->"e6ae285f-52b5-4566-b51f-7578084dd62a"],
Cell[74926, 1943, 4084, 106, 91, "Input",ExpressionUUID->"d403d597-7473-47bd-b935-f319a7fba6df"],
Cell[CellGroupData[{
Cell[79035, 2053, 180, 3, 54, "Subsection",ExpressionUUID->"f96e1b2b-1c33-4199-8515-f0e31a150086"],
Cell[79218, 2058, 7159, 197, 135, "Input",ExpressionUUID->"2a24b80c-ff72-4d86-a116-520023fcddb6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86414, 2260, 179, 3, 54, "Subsection",ExpressionUUID->"fbe15bb9-5414-4c0f-98e0-6a1834f272b8"],
Cell[86596, 2265, 36287, 858, 719, "Input",ExpressionUUID->"f8a15713-5646-4a02-8f56-c03e8d2e42ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122920, 3128, 176, 3, 54, "Subsection",ExpressionUUID->"0ec67558-814c-4d18-9b75-f16aa7ea1361"],
Cell[123099, 3133, 1498, 50, 30, "Input",ExpressionUUID->"f5cf94c5-be84-4090-bacf-dbdfcafbaa4c"],
Cell[124600, 3185, 2251, 70, 157, "Input",ExpressionUUID->"2dbdbaaa-d079-4935-9c85-71bb21d3926f"],
Cell[126854, 3257, 2489, 63, 96, "Input",ExpressionUUID->"5590a09c-e547-46fc-a4c7-971a42f81feb"],
Cell[129346, 3322, 1243, 30, 52, "Input",ExpressionUUID->"a62dd5ab-43f1-45a3-ad1f-3e6168892be9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130626, 3357, 155, 3, 54, "Subsection",ExpressionUUID->"49bcf982-4655-4fd1-9894-2972cdd3ef18"],
Cell[CellGroupData[{
Cell[130806, 3364, 1950, 52, 96, "Input",ExpressionUUID->"6a5ee84e-d519-4b79-b18b-baa71a4ad8a1"],
Cell[132759, 3418, 934, 19, 82, "Output",ExpressionUUID->"94658328-8282-4f3b-bf11-91a3a3eb0164"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


